Soft symmetry improvement of two particle irreducible effective actions

Two particle irreducible effective actions (2PIEAs) are valuable non-perturbative techniques in quantum field theory; however, finite truncations of them violate the Ward identities (WIs) of theories with spontaneously broken symmetries. The symmetry improvement (SI) method of Pilaftsis and Teresi attempts to overcome this by imposing the WIs as constraints on the solution; however the method suffers from the non-existence of solutions in linear response theory and in certain truncations in equilibrium. Motivated by this, we introduce a new method called soft symmetry improvement (SSI) which relaxes the constraint. Violations of WIs are allowed but punished in a least-squares implementation of the symmetry improvement idea. A new parameter $\xi$ controls the strength of the constraint. The method interpolates between the unimproved ($\xi \to \infty$) and SI ($\xi \to 0$) cases and the hope is that practically useful solutions can be found for finite $\xi$. We study the SSI-2PIEA for a scalar O(N) model in the Hartree-Fock approximation. We find that the method is IR sensitive: the system must be formulated in finite volume $V$ and temperature $T=\beta^{-1}$ and the $V\beta \to \infty$ limit taken carefully. Three distinct limits exist. Two are equivalent to the unimproved 2PIEA and SI-2PIEA respectively, and the third is a new limit where the WI is satisfied but the phase transition is strongly first order and solutions can fail to exist depending on $\xi$. Further, these limits are disconnected from each other; there is no smooth way to interpolate from one to another. These results suggest that any potential advantages of SSI methods, and indeed any application of (S)SI methods out of equilibrium, must occur in finite volume.

==> anc/solving-ssi-hf-eoms.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    203914,       4378]
NotebookOptionsPosition[    201918,       4307]
NotebookOutlinePosition[    202262,       4322]
CellTagsIndexPosition[    202219,       4319]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Solving the SSI-2PIEA in the Hartree-Fock Approximation", "Title",
 CellChangeTimes->{{3.6882042929370003`*^9, 3.6882043147130003`*^9}}],

Cell["\<\
A supplement to the paper \[OpenCurlyDoubleQuote]Soft symmetry improvement of \
two particle irreducible effective actions\[CloseCurlyDoubleQuote] by Michael \
J. Brown and Ian B. Whittingham.\
\>", "Text",
 CellChangeTimes->{{3.68820431674*^9, 3.68820433345*^9}}],

Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "TInt", ",", "Thelper", ",", "soln", ",", "solnSymm", ",", "ssiSolnsX", ",",
    "ssiSolnsY", ",", "ssiSolnsZ", ",", "ssiSpinodalTemps"}], "]"}]], "Input",
 CellChangeTimes->{{3.678657461142*^9, 3.678657465836*^9}, {3.678675770793*^9,
   3.678675772766*^9}, {3.6790429532200003`*^9, 3.679042956926*^9}, {
  3.685693016323*^9, 3.685693016675*^9}, {3.685693057075*^9, 
  3.6856930575*^9}, {3.688204352618*^9, 3.6882043571140003`*^9}}],

Cell[CellGroupData[{

Cell["Zero mode \[Epsilon]", "Section",
 CellChangeTimes->{{3.688204509033*^9, 3.6882045127460003`*^9}}],

Cell[TextData[{
 "The zero mode of the Goldstone propagator has an effective mass squared of \
\[Epsilon] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["m", "G"], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", where \[Epsilon] depends on a dimensionless combination of the stiffness \
parameter and other things, c.f. equations (56-57) of the paper."
}], "Text",
 CellChangeTimes->{{3.688204391027*^9, 3.6882044809049997`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{
    FractionBox["3", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Xi]", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"\[Xi]", "+", "1"}]], "-", "1"}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["\[Xi]", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"\[Xi]", "+", "1"}]], "-", "1"}], ")"}], "2"]], ")"}], 
       RowBox[{"1", "/", "3"}]], "-", "1"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.685699381565*^9, 3.6856994408059998`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zeroModeEpsPlot", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", "\[Xi]", "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Xi]", ",", "0", ",", "5"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       OverscriptBox["\[Xi]", "^"], ",", "\[Epsilon]"}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Larger"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.685699485852*^9, 3.685699609133*^9}, {
  3.6856996505959997`*^9, 3.68569966026*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwV03k01IsbBnC7khSTrWwVKoWmXYvnK0mWVFSIyK6ucpPqotu1VBJaLGWN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     "]]}, 
   {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPbcuic0wpdqOAQw+2D9MXCf2Vn6lPYxfHZid8Fp+
J5zP+XP2yRy9U3B+4aH6njdFl+F8vSWTL25ZdxPOf+qXIXPf4gGcP12qTXZh
wmM437Jox3rmM8/g/MPXZwfkq7+C8w17/tlJeL6F892fWd03CP8A5z/X3eb6
5c1HhHv/dBrvqfoM57MLvsgM0foK57OeZXXn3vsNzv99bm3OpMIfCPeGr5OU
k/sF5zt25OWeWPsbzp/6bwenc/xfOD9a5rDPnc//4HyeA9pvlEIZHGD8VNNF
XyN1GOH88rqKIIWvCH7rq8mXz51jgvN9tPhX8MxihvN715od8ElkgfNPBS/+
U2LJCucfOJvfo8PMBudvymp0OHMXwZfztrfI28IO5zv/j2meX8MB56dc2/9p
RygnnG/X2LQ1UYELzp+U/3E3z3ME/1HD0mfz93HD+a9Td6YcaueB8z/kCrGf
TeSF89d5nv6TpssH5z/LMDBj/orgS62+Nbn9LD+c35xQtOistwCc//2PZK/3
TgRfY/f0madUBOF80+Sj/oKdCP6BOaISZ74i+BoHRLv8ooXgfF/WN7KX9iH4
H24/OXxSSxjOz5/TK9zZj+CLeUS1HTmO4O/7rPbz/38EHwDhcv5U
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     OverscriptBox["\[Xi]", "^"], TraditionalForm], 
    FormBox["\[Epsilon]", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  LabelStyle->Larger,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 5}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.687004185646*^9, 3.688178702043*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ParentDirectory", "[", 
       RowBox[{"DirectoryName", "[", 
        RowBox[{"NotebookFileName", "[", "]"}], "]"}], "]"}], ",", " ", 
      "\"\<zero_mode_epsilon.eps\>\""}], "}"}], "]"}], ",", 
   "zeroModeEpsPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.685699645625*^9, 3.685699666604*^9}, 
   3.686403493548405*^9, {3.686408015391405*^9, 3.6864080180784054`*^9}, 
   3.687003979391*^9, {3.691221648032*^9, 3.691221649512*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Thermal integrals", "Section",
 CellChangeTimes->{{3.688204521666*^9, 3.6882045303529997`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TInt", "[", 
    RowBox[{"0", ",", "b_"}], "]"}], ":=", 
   FractionBox["1", 
    RowBox[{"12", 
     SuperscriptBox["b", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TInt", "[", 
    RowBox[{"a_", ",", "\[Infinity]"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TInt", "[", 
    RowBox[{
     RowBox[{"a_", "/;", 
      RowBox[{"a", "<", "0"}]}], ",", "b_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Using", " ", "caching", " ", "and", " ", "interpolation", " ", "here", 
    " ", "because", " ", "TInt", " ", "is", " ", "called", " ", "repeated", 
    " ", "by", " ", "the", " ", "SSI", " ", 
    RowBox[{"solver", "."}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{"Thelper", "=", 
    RowBox[{"ListInterpolation", "[", 
     RowBox[{
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", 
           SuperscriptBox["\[Pi]", "2"]}]], 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            SuperscriptBox["u", "2"], 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["u", "2"], "+", "a"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"b", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["u", "2"], "+", "a"}]]}], "]"}], "-", "1"}],
               ")"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", "4", ",", "0.01"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "0.01", ",", "10", ",", "0.01"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.01", ",", "10"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TInt", "[", 
    RowBox[{
     RowBox[{"a_", "/;", 
      RowBox[{"4", "\[GreaterEqual]", "a", "\[GreaterEqual]", "0"}]}], ",", 
     RowBox[{"b_", "/;", 
      RowBox[{"10", "\[GreaterEqual]", "b", "\[GreaterEqual]", "0.01"}]}]}], 
    "]"}], ":=", 
   RowBox[{"Thelper", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TInt", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       SuperscriptBox["u", "2"], 
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["u", "2"], "+", "a"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"b", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["u", "2"], "+", "a"}]]}], "]"}], "-", "1"}], 
         ")"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.67859901704*^9, 3.6785990996610003`*^9}, {
   3.678599134094*^9, 3.678599138164*^9}, {3.678599222981*^9, 
   3.678599232492*^9}, {3.6785996626140003`*^9, 3.678599666684*^9}, 
   3.6786052529849997`*^9, {3.6786060559849997`*^9, 3.6786060562130003`*^9}, {
   3.678606361344*^9, 3.678606373324*^9}, {3.6786090091689997`*^9, 
   3.678609021686*^9}, {3.678657474094*^9, 3.678657474612*^9}, 
   3.6786748861070004`*^9, {3.678675618641*^9, 3.6786756322*^9}, {
   3.6786756660559998`*^9, 3.678675756751*^9}, {3.678676858767*^9, 
   3.678676861649*^9}, 3.6786786727279997`*^9, {3.678678792955*^9, 
   3.678678803385*^9}, {3.6882045453269997`*^9, 3.688204583516*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"284.0780251839522`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.6870046402060003`*^9, 3.6881789872130003`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solvers for the SSI-2PI HF gap equations", "Section",
 CellChangeTimes->{{3.688204598474*^9, 3.688204612145*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Broken", " ", "phase", " ", "solution", " ", "unimproved", " ", "method", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", "\[Xi]"}], "=", "\[Infinity]"}], 
     ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"soln", "[", 
      RowBox[{"\[Lambda]_", ",", "n_", ",", "Xb_", ",", "\[Infinity]", ",", 
       RowBox[{"\[Beta]_:", "\[Infinity]"}], ",", 
       RowBox[{"tol_:", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", 
       RowBox[{"updateWeight_:", "0.25"}], ",", 
       RowBox[{"maxIters_:", "1000"}], ",", 
       RowBox[{"startPoint_:", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "1"}], "}"}]}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"w", "=", "updateWeight"}], ",", "iterrhs"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"iterrhs", "[", 
          RowBox[{"{", 
           RowBox[{"x_", ",", "y_", ",", "zz_"}], "}"}], "]"}], ":=", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "w"}], ")"}], 
               RowBox[{"{", 
                RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "+", 
              RowBox[{"w", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Xb", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"16", 
                    SuperscriptBox["\[Pi]", "2"]}]], "y", " ", 
                    RowBox[{"Log", "[", "y", "]"}]}], "+", 
                    RowBox[{"TInt", "[", 
                    RowBox[{"y", ",", "\[Beta]"}], "]"}]}], ")"}]}], "-", 
                  RowBox[{"3", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"16", 
                    SuperscriptBox["\[Pi]", "2"]}]], "z", " ", 
                    RowBox[{"Log", "[", "z", "]"}]}], "+", 
                    RowBox[{"TInt", "[", 
                    RowBox[{
                    RowBox[{"N", "@", 
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"\[Lambda]", " ", "x"}], "3"], ")"}]}], ",", 
                    "\[Beta]"}], "]"}]}], ")"}]}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   FractionBox["\[Lambda]", "6"], 
                   RowBox[{"(", 
                    RowBox[{"x", "-", "Xb"}], ")"}]}], "+", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"n", "+", "1"}], "6"], "\[Lambda]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"16", 
                    SuperscriptBox["\[Pi]", "2"]}]], "y", " ", 
                    RowBox[{"Log", "[", "y", "]"}]}], "+", 
                    RowBox[{"TInt", "[", 
                    RowBox[{"y", ",", "\[Beta]"}], "]"}]}], ")"}]}], "+", 
                  RowBox[{
                   FractionBox["\[Lambda]", "6"], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"16", 
                    SuperscriptBox["\[Pi]", "2"]}]], "z", " ", 
                    RowBox[{"Log", "[", "z", "]"}]}], "+", 
                    RowBox[{"TInt", "[", 
                    RowBox[{
                    RowBox[{"N", "@", 
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"\[Lambda]", " ", "x"}], "3"], ")"}]}], ",", 
                    "\[Beta]"}], "]"}]}], ")"}]}]}], ",", "z"}], "}"}]}]}], 
             ")"}], "/.", 
            RowBox[{"z", "\[Rule]", 
             RowBox[{"(", 
              FractionBox[
               RowBox[{"\[Lambda]", " ", "x"}], "3"], ")"}]}]}], "//", 
           "Evaluate"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"FixedPoint", "[", 
         RowBox[{"iterrhs", ",", "startPoint", ",", "maxIters", ",", 
          RowBox[{"SameTest", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Norm", "[", 
               RowBox[{"#1", "-", "#2"}], "]"}], "<", "tol"}], "&"}], 
            ")"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Broken", " ", "phase", " ", "solution", " ", "with", " ", "finite", " ", 
     "SSI", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"soln", "[", 
      RowBox[{"\[Lambda]_", ",", "n_", ",", "Xb_", ",", 
       RowBox[{"\[Zeta]_", "/;", 
        RowBox[{"0", "<", "\[Zeta]", "<", "\[Infinity]"}]}], ",", 
       RowBox[{"\[Beta]_:", "\[Infinity]"}], ",", 
       RowBox[{"tol_:", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", 
       RowBox[{"updateWeight_:", "0.25"}], ",", 
       RowBox[{"maxIters_:", "1000"}], ",", 
       RowBox[{"startPoint_:", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "1"}], "}"}]}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"w", "=", "updateWeight"}], ",", "iterrhs"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"iterrhs", "[", 
          RowBox[{"{", 
           RowBox[{"x_", ",", "y_", ",", "zz_"}], "}"}], "]"}], ":=", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "w"}], ")"}], 
               RowBox[{"{", 
                RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "+", 
              RowBox[{"w", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Xb", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"16", 
                    SuperscriptBox["\[Pi]", "2"]}]], "y", " ", 
                    RowBox[{"Log", "[", "y", "]"}]}], "+", 
                    RowBox[{"TInt", "[", 
                    RowBox[{"y", ",", "\[Beta]"}], "]"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"4", " ", "x"}], 
                    RowBox[{"\[Zeta]", " ", "y"}]], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
                  RowBox[{"3", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"16", 
                    SuperscriptBox["\[Pi]", "2"]}]], "z", " ", 
                    RowBox[{"Log", "[", "z", "]"}]}], "+", 
                    RowBox[{"TInt", "[", 
                    RowBox[{
                    RowBox[{"N", "@", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"\[Lambda]", " ", "x"}], "3"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    SuperscriptBox["y", "2"], 
                    RowBox[{"2", "\[Zeta]", " ", 
                    SuperscriptBox["x", "2"]}]], ")"}], 
                    RowBox[{"1", "/", "3"}]]}]}], ")"}]}], ",", "\[Beta]"}], 
                    "]"}]}], ")"}]}], "-", 
                  RowBox[{
                   FractionBox["6", "\[Lambda]"], 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    SuperscriptBox["y", "2"], 
                    RowBox[{"2", "\[Zeta]", " ", 
                    SuperscriptBox["x", "2"]}]], ")"}], 
                    RowBox[{"1", "/", "3"}]]}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   FractionBox["\[Lambda]", "6"], 
                   RowBox[{"(", 
                    RowBox[{"x", "-", "Xb"}], ")"}]}], "+", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"n", "+", "1"}], "6"], "\[Lambda]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"16", 
                    SuperscriptBox["\[Pi]", "2"]}]], "y", " ", 
                    RowBox[{"Log", "[", "y", "]"}]}], "+", 
                    RowBox[{"TInt", "[", 
                    RowBox[{"y", ",", "\[Beta]"}], "]"}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"4", " ", "x"}], 
                    RowBox[{"\[Zeta]", " ", "y"}]], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
                  RowBox[{
                   FractionBox["\[Lambda]", "6"], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"16", 
                    SuperscriptBox["\[Pi]", "2"]}]], "z", " ", 
                    RowBox[{"Log", "[", "z", "]"}]}], "+", 
                    RowBox[{"TInt", "[", 
                    RowBox[{
                    RowBox[{"N", "@", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"\[Lambda]", " ", "x"}], "3"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    SuperscriptBox["y", "2"], 
                    RowBox[{"2", "\[Zeta]", " ", 
                    SuperscriptBox["x", "2"]}]], ")"}], 
                    RowBox[{"1", "/", "3"}]]}]}], ")"}]}], ",", "\[Beta]"}], 
                    "]"}]}], ")"}]}]}], ",", "z"}], "}"}]}]}], ")"}], "/.", 
            RowBox[{"z", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"\[Lambda]", " ", "x"}], "3"], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "1"}], ")"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox[
                   SuperscriptBox["y", "2"], 
                   RowBox[{"2", "\[Zeta]", " ", 
                    SuperscriptBox["x", "2"]}]], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], "//", "Evaluate"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"FixedPoint", "[", 
         RowBox[{"iterrhs", ",", "startPoint", ",", "maxIters", ",", 
          RowBox[{"SameTest", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Norm", "[", 
               RowBox[{"#1", "-", "#2"}], "]"}], "<", "tol"}], "&"}], 
            ")"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Symmetric", " ", "phase", " ", "solution"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"solnSymm", "[", 
      RowBox[{"\[Lambda]_", ",", "n_", ",", "Xb_", ",", 
       RowBox[{"\[Beta]_:", "\[Infinity]"}], ",", 
       RowBox[{"tol_:", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}], ",", 
       RowBox[{"updateWeight_:", "0.25"}], ",", 
       RowBox[{"maxIters_:", "1000"}], ",", 
       RowBox[{"startPoint_:", "1"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"w", "=", "updateWeight"}], ",", "iterrhs", ",", "ysoln"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"iterrhs", "[", "y_", "]"}], ":=", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "w"}], ")"}], "y"}], "+", 
             RowBox[{"w", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["\[Lambda]", "6"], 
                 RowBox[{"(", 
                  RowBox[{"-", "Xb"}], ")"}]}], "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"n", "+", "2"}], "6"], "\[Lambda]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", 
                    RowBox[{"16", 
                    SuperscriptBox["\[Pi]", "2"]}]], "y", " ", 
                    RowBox[{"Log", "[", "y", "]"}]}], "+", 
                   RowBox[{"TInt", "[", 
                    RowBox[{"y", ",", "\[Beta]"}], "]"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], "//", "Evaluate"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ysoln", "=", 
         RowBox[{"FixedPoint", "[", 
          RowBox[{"iterrhs", ",", "startPoint", ",", "maxIters", ",", 
           RowBox[{"SameTest", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Norm", "[", 
                RowBox[{"#1", "-", "#2"}], "]"}], "<", "tol"}], "&"}], 
             ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "ysoln", ",", "ysoln"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.678760873825*^9, 3.678760916236*^9}, {3.678760998691*^9,
   3.678761010623*^9}, {3.679013658601*^9, 3.6790136704110003`*^9}, {
  3.6790279610950003`*^9, 3.67902816448*^9}, {3.679028248554*^9, 
  3.679028250091*^9}, {3.688204627606*^9, 3.688204695115*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving the gap equations", "Section",
 CellChangeTimes->{{3.688204784002*^9, 3.688204790066*^9}}],

Cell["Critical temperature", "Text",
 CellChangeTimes->{{3.688204700983*^9, 3.6882047050889997`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   SqrtBox[
    FractionBox[
     RowBox[{"12", " ", "Xb"}], 
     RowBox[{"n", "+", "2"}]]], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Xb", "\[Rule]", 
     FractionBox["3", "10"]}], ",", 
    RowBox[{"n", "\[Rule]", "4"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.678661192836*^9, 3.678661247493*^9}, 3.678764898498*^9, 
   3.67876585537*^9, {3.678768313665*^9, 3.67876831491*^9}, {
   3.678768846533*^9, 3.678768849297*^9}}],

Cell[BoxData["0.7745966692414833`"], "Output",
 CellChangeTimes->{3.687004640677*^9, 3.688178987554*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"brokenPhaseData", ",", "symPhaseData"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"brokenPhaseData", ",", "symPhaseData"}], "}"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Lambda]", "=", "10"}], ",", 
        RowBox[{"n", "=", "4"}], ",", 
        RowBox[{"maxT", "=", "1.2"}], ",", 
        RowBox[{"\[CapitalDelta]T", "=", "0.005"}], ",", 
        RowBox[{"\[Zeta]s", "=", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox["10", "5"], ",", 
           SuperscriptBox["10", "6"], ",", 
           SuperscriptBox["10", "7"], ",", 
           SuperscriptBox["10", "8"], ",", "\[Infinity]"}], "}"}]}], ",", 
        RowBox[{"tol", "=", "0.001"}], ",", "plotdata", ",", "pltdatasymm", 
        ",", "ts"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ts", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"t", ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0.0001", ",", "maxT", ",", "\[CapitalDelta]T"}],
            "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"plotdata", "=", 
        RowBox[{"ParallelTable", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t", ",", 
             RowBox[{"Quiet", "[", 
              RowBox[{"soln", "[", 
               RowBox[{"\[Lambda]", ",", "n", ",", 
                FractionBox["3", "\[Lambda]"], ",", "\[Zeta]", ",", 
                FractionBox["1", "t"], ",", "tol", ",", "0.2", ",", "10000"}],
                "]"}], "]"}]}], "}"}], "//", "Flatten"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"\[Zeta]", ",", "\[Zeta]s"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "ts"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pltdatasymm", "=", 
        RowBox[{"ParallelTable", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t", ",", 
             RowBox[{"Quiet", "[", 
              RowBox[{"solnSymm", "[", 
               RowBox[{"\[Lambda]", ",", "n", ",", 
                FractionBox["3", "\[Lambda]"], ",", 
                FractionBox["1", "t"], ",", "tol", ",", "0.2", ",", "10000"}],
                "]"}], "]"}]}], "}"}], "//", "Flatten"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "ts"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "remove", " ", "values", " ", "with", " ", "large", " ", "imaginary", 
         " ", "parts"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"plotdata", "=", 
        RowBox[{"Parallelize", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Function", "[", 
              RowBox[{"v", ",", 
               RowBox[{
                RowBox[{"Norm", "[", 
                 RowBox[{"Im", "[", "v", "]"}], "]"}], "<", "tol"}]}], 
              "]"}]}], "]"}], "&"}], "/@", "plotdata"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pltdatasymm", "=", 
        RowBox[{"Parallelize", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{"#", ",", 
             RowBox[{"Function", "[", 
              RowBox[{"v", ",", 
               RowBox[{
                RowBox[{"Norm", "[", 
                 RowBox[{"Im", "[", "v", "]"}], "]"}], "<", "tol"}]}], 
              "]"}]}], "]"}], "&"}], "@", "pltdatasymm"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"plotdata", ",", "pltdatasymm"}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.678674862887*^9, {3.6786759332679996`*^9, 3.6786759336280003`*^9}, {
   3.678679900127*^9, 3.6786799528599997`*^9}, {3.6787466527469997`*^9, 
   3.678746683711*^9}, {3.678746985134*^9, 3.678747064332*^9}, {
   3.6787471065620003`*^9, 3.678747206618*^9}, {3.6787472526140003`*^9, 
   3.6787472663190002`*^9}, {3.678747313691*^9, 3.678747720962*^9}, {
   3.6787477691879997`*^9, 3.6787478490179996`*^9}, {3.678747880517*^9, 
   3.6787480759700003`*^9}, {3.6787481992349997`*^9, 3.678748320031*^9}, {
   3.67874836645*^9, 3.6787484410699997`*^9}, {3.678748481475*^9, 
   3.678748504217*^9}, {3.6787485393789997`*^9, 3.678748657304*^9}, {
   3.678748694594*^9, 3.6787487738710003`*^9}, {3.678748811514*^9, 
   3.678748858667*^9}, {3.678748908539*^9, 3.678748946601*^9}, {
   3.678748986343*^9, 3.6787490124049997`*^9}, {3.67874905466*^9, 
   3.678749057649*^9}, {3.6787490879379997`*^9, 3.678749089807*^9}, 
   3.6787491314230003`*^9, 3.678749162558*^9, 3.6787492038459997`*^9, 
   3.678749243639*^9, {3.678749289998*^9, 3.678749322591*^9}, {
   3.6787494143059998`*^9, 3.678749414375*^9}, {3.678749580446*^9, 
   3.678749599474*^9}, {3.678750819926*^9, 3.678750846807*^9}, 
   3.678751964301*^9, {3.678752546099*^9, 3.678752552507*^9}, {
   3.678752762729*^9, 3.678752856243*^9}, {3.678754105791*^9, 
   3.678754116203*^9}, {3.6787548855550003`*^9, 3.678754925249*^9}, {
   3.678757856523*^9, 3.6787578565369997`*^9}, {3.678760841712*^9, 
   3.678760843414*^9}, {3.678761048679*^9, 3.678761049153*^9}, 
   3.678761191426*^9, {3.678764879249*^9, 3.6787648810629997`*^9}, {
   3.678764922323*^9, 3.678764922771*^9}, {3.67876589381*^9, 
   3.678765917179*^9}, {3.6787659638269997`*^9, 3.678765969946*^9}, {
   3.678767931192*^9, 3.6787679312200003`*^9}, {3.6787679810769997`*^9, 
   3.678767995269*^9}, {3.678768056749*^9, 3.6787680624519997`*^9}, {
   3.6787681191800003`*^9, 3.6787681192679996`*^9}, {3.678768572875*^9, 
   3.678768593917*^9}, {3.6787686309230003`*^9, 3.678768651149*^9}, {
   3.678768758711*^9, 3.6787688078929996`*^9}, {3.678768855014*^9, 
   3.678768859539*^9}, {3.678772599987*^9, 3.6787726044709997`*^9}, {
   3.678772639933*^9, 3.678772666292*^9}, 3.67877271069*^9, {
   3.678772770291*^9, 3.6787727775810003`*^9}, {3.678772847316*^9, 
   3.6787728510299997`*^9}, {3.678772887924*^9, 3.678772887986*^9}, {
   3.6787779126610003`*^9, 3.678778002762*^9}, {3.6787780409040003`*^9, 
   3.678778102571*^9}, {3.678778454059*^9, 3.6787785183050003`*^9}, {
   3.6787785495620003`*^9, 3.678778586505*^9}, {3.678778629881*^9, 
   3.678778661112*^9}, {3.678778707775*^9, 3.678778710098*^9}, {
   3.678778780204*^9, 3.678778813474*^9}, 3.6787788900559998`*^9, {
   3.678778972957*^9, 3.6787789769119997`*^9}, {3.679028325032*^9, 
   3.679028357203*^9}, {3.6790283933459997`*^9, 3.679028445867*^9}, {
   3.679028600387*^9, 3.6790286139300003`*^9}, {3.67902904369*^9, 
   3.679029077316*^9}, {3.679029274176*^9, 3.679029369632*^9}, {
   3.679030238699*^9, 3.6790302432790003`*^9}, {3.6790320234820004`*^9, 
   3.679032023719*^9}, {3.6790330936540003`*^9, 3.679033143365*^9}, {
   3.67903318704*^9, 3.679033187198*^9}, {3.679034056801*^9, 
   3.679034058842*^9}, {3.6790341252279997`*^9, 3.679034125619*^9}, 
   3.6790344615290003`*^9, {3.679034528666*^9, 3.679034535343*^9}, 
   3.679034934295*^9, {3.679035639477*^9, 3.679035649611*^9}, 
   3.679036392426*^9, {3.679036424315*^9, 3.6790364321800003`*^9}, {
   3.679042707375*^9, 3.6790427864700003`*^9}, {3.6790428392869997`*^9, 
   3.679042847112*^9}, {3.6790431601689997`*^9, 3.6790431886400003`*^9}, {
   3.679043281483*^9, 3.679043291957*^9}, 3.67969595799*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Parallelize", "::", "nopar1"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"\[NoBreak]\\!\\(\\(\\((\\(\\(\\(Select[\\(\\(#1, \
\\(\\(Function[\\(\\(v$, \\(\\(\\(\\(Norm[\\(\\(Im[v$]\\)\\)]\\)\\) < \
tol$3115\\)\\)\\)\\)]\\)\\)\\)\\)]\\)\\) &\\))\\)\\)[pltdatasymm$3115]\\)\
\[NoBreak] cannot be parallelized; proceeding with sequential evaluation. \\!\
\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Parallelize\\\", ButtonNote -> \
\\\"Parallelize::nopar1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.687006382104*^9, 3.688182632101*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3644.3414826143`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.687006382106*^9, 3.688182632104*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plotting", "Section",
 CellChangeTimes->{{3.688204795259*^9, 3.6882048010810003`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ssiSolnsX", "=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"Re", "@", 
       RowBox[{"brokenPhaseData", "[", 
        RowBox[{"[", 
         RowBox[{";;", ",", ";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "StringTemplate", "[", 
           "\"\<\!\(\*OverscriptBox[\(\[Zeta]\), \
\(^\)]\)=\!\(\*SuperscriptBox[\(10\), \(`1`\)]\)\>\"", "]"}], "[", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"10", ",", "\[Zeta]"}], "]"}], "\[Equal]", 
             RowBox[{"DirectedInfinity", "[", "1", "]"}]}], ",", 
            "\"\<\[Infinity]\>\"", ",", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "\[Zeta]"}], "]"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Zeta]", ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "5"], ",", 
             SuperscriptBox["10", "6"], ",", 
             SuperscriptBox["10", "7"], ",", 
             SuperscriptBox["10", "8"], ",", "\[Infinity]"}], "}"}]}], 
          "}"}]}], "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<T/\[Mu]\>\"", ",", "\"\<x\>\""}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1.2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.01"}], ",", "0.35"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", "Larger"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Dotted", ",", " ", "Dashed", ",", " ", "DotDashed", ",", 
         RowBox[{"Dashing", "[", 
          RowBox[{"{", 
           RowBox[{"0.02", ",", "0.02", ",", "0.04"}], "}"}], "]"}], ",", 
         RowBox[{"Thickness", "[", "Medium", "]"}]}], "}"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{"12", " ", "Xb"}], 
           RowBox[{"n", "+", "2"}]]], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Xb", "\[Rule]", 
            FractionBox["3", "10"]}], ",", 
           RowBox[{"n", "\[Rule]", "4"}]}], "}"}]}], ",", "1.2"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ssiSolnsY", "=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"Re", "@", 
       RowBox[{"brokenPhaseData", "[", 
        RowBox[{"[", 
         RowBox[{";;", ",", ";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "StringTemplate", "[", 
           "\"\<\!\(\*OverscriptBox[\(\[Zeta]\), \
\(^\)]\)=\!\(\*SuperscriptBox[\(10\), \(`1`\)]\)\>\"", "]"}], "[", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"10", ",", "\[Zeta]"}], "]"}], "\[Equal]", 
             RowBox[{"DirectedInfinity", "[", "1", "]"}]}], ",", 
            "\"\<\[Infinity]\>\"", ",", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "\[Zeta]"}], "]"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Zeta]", ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "5"], ",", 
             SuperscriptBox["10", "6"], ",", 
             SuperscriptBox["10", "7"], ",", 
             SuperscriptBox["10", "8"], ",", "\[Infinity]"}], "}"}]}], 
          "}"}]}], "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<T/\[Mu]\>\"", ",", "\"\<y\>\""}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1.2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.15"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", "Larger"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Dotted", ",", " ", "Dashed", ",", " ", "DotDashed", ",", 
         RowBox[{"Dashing", "[", 
          RowBox[{"{", 
           RowBox[{"0.02", ",", "0.02", ",", "0.04"}], "}"}], "]"}], ",", 
         RowBox[{"Thickness", "[", "Medium", "]"}]}], "}"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"Re", "@", 
       RowBox[{"symPhaseData", "[", 
        RowBox[{"[", 
         RowBox[{";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ssiSolnsZ", "=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"Re", "@", 
       RowBox[{"brokenPhaseData", "[", 
        RowBox[{"[", 
         RowBox[{";;", ",", ";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "StringTemplate", "[", 
           "\"\<\!\(\*OverscriptBox[\(\[Zeta]\), \
\(^\)]\)=\!\(\*SuperscriptBox[\(10\), \(`1`\)]\)\>\"", "]"}], "[", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"10", ",", "\[Zeta]"}], "]"}], "\[Equal]", 
             RowBox[{"DirectedInfinity", "[", "1", "]"}]}], ",", 
            "\"\<\[Infinity]\>\"", ",", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", "\[Zeta]"}], "]"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Zeta]", ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", "5"], ",", 
             SuperscriptBox["10", "6"], ",", 
             SuperscriptBox["10", "7"], ",", 
             SuperscriptBox["10", "8"], ",", "\[Infinity]"}], "}"}]}], 
          "}"}]}], "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<T/\[Mu]\>\"", ",", "\"\<z\>\""}], "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1.2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1.1"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", "Larger"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Dotted", ",", " ", "Dashed", ",", " ", "DotDashed", ",", 
         RowBox[{"Dashing", "[", 
          RowBox[{"{", 
           RowBox[{"0.02", ",", "0.02", ",", "0.04"}], "}"}], "]"}], ",", 
         RowBox[{"Thickness", "[", "Medium", "]"}]}], "}"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"Re", "@", 
       RowBox[{"symPhaseData", "[", 
        RowBox[{"[", 
         RowBox[{";;", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{
  3.6790455005*^9, {3.685692998356*^9, 3.685693000052*^9}, {
   3.6856996936940002`*^9, 3.685699694422*^9}, {3.688194498355*^9, 
   3.688194771288*^9}, {3.688194804743*^9, 3.688194805329*^9}, {
   3.688194842026*^9, 3.68819495181*^9}, {3.688195299043*^9, 
   3.688195329856*^9}, {3.688195410828*^9, 3.6881955415690002`*^9}, {
   3.688204218736*^9, 3.688204220822*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Dashing[{0, Small}]], 
         LineBox[CompressedData["
1:eJw91Xk4lXkbB3CUImlRylq0TYssk+Rt4msqY5tqIi0j2cbYMhTtKCYy8koS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          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJw91Xk0lWsbBnCFJkemlJIGUp2oDCWJrogGSjJEA5KKBhxRHSVJQuVTJ5KE
EkqURJJ52APbfl/zsM0b29BcjtLkdF5nPev7Y6+9rv/e9fzu+74WHvCyPjRR
TEwshvmN/y/fOPdNr94cyNKX87UTaIRd2tNQ2Of7/zxhe7D0jqfBkCJ5vf3e
ZyVvI2CaHPZfLta6vUzpZhQiIj/ljefOnGD/2uzbmP/ePWM8/zD4ozqsPgH2
vg/2jOfpwuXX731NhHjRdkktJsffV8v7GZqM40vdDDWZrHlodq/DrIcwGz5c
ocbkwiUyUjkPHqHlPZ+lwGSL1xKr5PQe42BuY/PXeBptj7/v8+Bk4IGOs0sN
k3PWfC0/mJaJaLWA9Egmjyn5tMgPP0OYs46ECZNNv797U7o2GwFm8U3NcTTC
293FvC48R5t01lNLJjcW9s1Q4eUgcVOrxYM7NJQTnH7ny+YikEdfbYul4Xq+
1cjP4SUkZkaeHLpNI32/rfWSe3lwSEk1o2NoDBvXHG4azIflysTfQm7RMFAz
P3txZSHkF3lpyUbTCJLgXNM+XYSYdn+ZI1E0eP1I7i4uBv9wmlzEDeb9XR07
NomXYt0onex/nXmPxtgBlYelGLOabqATQaPWVPBxxLwMWi/FTR9fpeGbo/iD
/74MR/2CVw+F0Zi12EYy6UY5Xrb/Cuy7RKMg+rrMGT0WHn8yj7kTRMN5cvXs
nW0s2E5mv5U+T0P8T6lFSwPY0KWef1hzlsbDoS0rfi3kYPJRofys08x77w7R
b+Zw8DZKg5d6gsYHHsvkyREuNjseDX3tQeOGwfiEVKDdSshudaehlz4+IRUw
2Sr108eV8VH2d9Gxq4S6qlP6C0caAeF5x6Z+q4S+U43dXXsaqmNfTgrjeLBc
631RYycNrseqwNwNVRDOeFLmYE7jSJf3lQhRFeTju5IWbaTBDGPUoTA+tkRF
sMLX0WCGMcFQk8L0He2lEbo07LSWPVKopSCUNDdZqkHj2z237Nc+zHfeFo3s
UmXmTS6lqGxWNSbfjQlXmk1jQ1BvRUxBNZKWjLGOytAQDc+v93KuQVWYbI7z
PxTYz1Z4Jk2oxclpa03Zf1OYeXT73xE2tehsSL2RNUTBXfX4n2dSahFhbeaz
tJNCftuVsUOjtWh+taJErY7Cb5GPgnZurUPJBmO7+2wKThaVk43u1MF4Z9vs
+7kUMsUHw5e+q8NN04AvC9IoTCyUlJ+BevQszhPMjaNg47vo1q/r9VAdHs2K
/B+FFM3xha2HS2XD2YsBFEZFLonNqxpQKGa14rUnha3xgYvLQxpQn2BRwXGi
cMfubvoTQQM2zXLePMOSwjvp8Y1txLXll7IaDCmA28FsbCOc0kXSEzUo/BUw
vrGNeC7nsT9eiUKf3pzSvQuaYOV/PDtJksLqD/pmm080IXvhElmFYT5CH9pX
6bCbEPzo/flXnXy0Op/aMW9mM+Ypysuo8/jQULrZONW9GX6h/hxWNh/Mcdj9
Oa8ZxeF6Gax4Ppjj0CWUasH+eQtqVUP5WGD8yZVybEFvRrputxcfJ77JvMp9
2oJU7YDjP6z4xEMAb7c1aU76fOIhwKiJSr3SfD7xEGB5A7d7iSSfeAiwNWh1
6eXXVcSjFbItegcMa6qIRyvKd6x7apRdRTxa0Y95V65GVxGPNkS+i61R86uC
7X8ebegfmG8nsbeKeLShrddsaJlhFfFoh//WeMubc6uIRzusFfxNjX/yiEc7
oqblnNVs5xGPDtQ7vbljm8cjHh2YwjU3zo3mEY8OmN/j/9jpwyMenejgHauT
2sIjHp2Q1fvR9EOVRzw6MdEtMU95rJJ4dIEbc45yb64kHl24zBHbJsyoJB5d
sNYsdz0fUkk8ujFFxVdjo2Ml8egGZ9eclKW6lcSjG3aRNoWaUyrBHOvcOjEh
nAIzN27rqABzrP0qfhcicPWFkYtPK8Aca8MiayG8J90+VnuhAo4enH+yzgpx
auY0CYltFQjh2ZalJguhbrRv2G5uBZ6qiy4m0EIc/HyqK/MNF4ILPpuivgjx
hxO/UTafiwldE6demd+D6KaRfO9QLpYZ3OCf39KDGvFSixobLmyiF0ac9O7B
dQeOgvp8LvyHM62Oxfbgo0XZcc9XHKRYblBwYfUgsyjf/0EWB9VpNU273vbA
2uCWdYQPB6OTnGO2KfZi2rEpEr4GHCxwfb/HZH0vtn3WVVgjxsHWknMq+m69
eOG5NrSOzYa3sjTTaL347majbBTGRuzpOKbRelFzUnGFjzkbrAYNptF68WhK
WtlxKTberixgGq0P9oIkfiuLBcVwc6bR+mC02/6UchAL64damUbrw5kOrZFJ
YMHN9IjXx0t9GBK660V+LwdTntoDGX143X3urxfPy8GU50h7Sx8Gg41TDnuU
Ew8RSgOFchoq5cRDBKXR/NS79WXEQ4S36roCv5Ay4iHC+g56X7p+GfEQQTpx
7bXinlLiIYLTo7hMneulxEMEr77mHq5hKfHoR1eu7l2quoR49COyU3ewTraE
ePQjbq+k/2zHYuLRjydiaypqk4uIRz9aBmMmuQgKiUc/Vvg2aJ9ULCQeAyjY
c7i1xaiAeAwg/0AJleWZTzwGUKa1aD//ch7xGMCBy+G2ePySeAwgfZJa07zc
XOIxAFvXF9zgly+IxyBmzdBX2VucQzwG4Wkdu3FS6nPiMQhBl31B4ols4jGI
Jfe3mAnWZhGPQcj982ydpSCTeAzCwtWRvyokg3gModjhDJ2QnEY8huDZyNb2
HEnCv7GcxVA=
          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Dashing[{0, Small, Small, Small}]], 
         LineBox[CompressedData["
1:eJw91Xk41GsbB3BKixRttjq9KRUpSovKW31Lm9JOoURI0uZt06ZSSdqkpJKS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          "]]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], 
          Dashing[{0.02, 0.02, 0.04}]], 
         LineBox[CompressedData["
1:eJw91Xk4lekbB3CRdmla0DoyTdRUg4kpQ19TSkLKkaHNyAiVFkxJpBKpkFFq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          "]]}, {
         Hue[0.6142719099991583, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6], 
          Thickness[Medium]], 
         LineBox[CompressedData["
1:eJwt1Xs4lGkYBnAdZW0HlaQjUjqH1JZwI4ek2s1hbVKtrEjnpdWWtEmU0kpo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          "]]}}}, {}}, {{{}, {}, {
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         GrayLevel[0]], 
        LineBox[CompressedData["
1:eJxNzXlIkwEABfAvTRfuKsKWinmk2cTa55wRs5pYaK5EMyJTa6KJtZaTNAQd
MxFboS0zCDUT55aoTLAyKy0S8SPzDC9CxCObOO+jYpFmBfG9PXg8fn89j0Rl
dLINQRARf/tvM6tnLOqPMxLif9rGNY+KOmGWk4+oqgvWFSQrqR64K+2LidkP
uwWN9peMwB/6+ozP52Dez6aEabaZtkSles+JgQ1CGSfiCXzJZcMgmIQrRcXC
Ad9Z/OWeaChUwvt+L3gxmuG8+uhJb9s52q5Fg/diw2CJPsI/6gFcYZ5qjxuG
oxMDK5nO87S1TPUNVRLMmJkS2dbA274HL0pXYZnowtKhoAXaa9XaicM5MFfa
0vGrA77ibqcbZC/SDvcJTUuNgXMSQjRGHbzaHaclpuGFq4pCR3KJtre4LCv4
JvziSF4D9w1sevVsMXLLMm3ONXKjai+c3eSrGT4J73xsExh/HZY6mUcU92FK
cGr9YiM8Nt7iODIMe/IdztZY4DqHQeZ51xXan/KNb4sksLiUMNddho+HJrGj
NHBmof5cWC28JJc5ufXCdlP8odxlWLamZFGOq7S/lj9MiRXDjAmqOSseTm1J
v5udC2eQZBTDAD891ik2UbCzabxSPwsf8N66Oc9ao72u7eLdZsPdlmLSjQMr
uj0Sz3DhunQJ9XIHvL8tq0C9C/aSrfC2u8PfOl6TtVZuF94KD/GAk+y52Rme
cFW939hnL9h9PcWg48PLyYJ3Yl+4te/H0ICVZfp8hr0fXCHVy+UH4dRGeZ6t
AD66R1hebuXRldaeXhI2xt2ZTvGHVVTkJiGETwt4u8us7FI6RgYEwH8Adl43
ow==
         "]]}}}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 1.2}, {-0.01, 0.35}}, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"T/\[Mu]\"", TraditionalForm], 
       FormBox["\"x\"", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Large, LabelStyle -> Larger, 
     Method -> {}, PlotRange -> {{0, 1.2}, {-0.01, 0.35}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(5\\)]\\)\"", 
       "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(6\\)]\\)\"", 
       "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(7\\)]\\)\"", 
       "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(8\\)]\\)\"", 
       "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(\[Infinity]\\)]\\)\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0.18, 0.18, 0.36}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0.18, 0.18, 0.36}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[Medium]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[Medium]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         Larger, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0.02`", ",", "0.02`", ",", "0.04`"}], "}"}], 
                    "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Medium", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "Larger"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.68700638277*^9, 3.6881826329779997`*^9, 3.688194504668*^9, {
   3.688194552946*^9, 3.6881946049449997`*^9}, {3.6881946480559998`*^9, 
   3.68819472826*^9}, {3.688194765039*^9, 3.688194771782*^9}, {
   3.688194846388*^9, 3.688194952086*^9}, {3.688195447499*^9, 
   3.688195491347*^9}, {3.68819552279*^9, 3.688195543197*^9}, 
   3.6882042230030003`*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Dashing[{0, Small}]], 
         LineBox[CompressedData["
1:eJw9lXs0lVkYh49bZUoxMd2mkgxRpMZIpvwkkZoZkTOkIhSZ0pVQuUTJyEjS
jYgOSXKL4/h2kkuSyP1+Pc5RStSMJqLUbDPnzB/f+taz1l57r/U+7/v+Fjkd
tNojyWKx/Og38dda/+1rgd5cyPV2B/O2EoScsavPF3r8zxI/n5azyDj9Pxva
bM96OBCOzLH/uEDnmubsS1Fw0hr7lzu5p0/WZF9Dv8H60An+aHCoKqQuDrm1
kakTPJ2vFRH/IQFr30XZ5FGOvbmY+XQ2EaOad68Tysv2zBHYzkqGl5WESyHl
fPUZU7m3UqBtbxhSSXlzv7Sugt5des6OI6Dcdndsh3tpOqKa4vsnWRNwV30o
3n0nEx4mXcK1lMdnH23+eigLZqtVNcIom4wNvi5cnQ1LCd3vhymHte9lHTyV
g4AXfdoBbIKGfKHi/HIurKQed2r9SjAvzl6jQp6H/aVlAZI2BM7+rWt9bPNw
RqengmVLkLrL2ko9nsFv/FfVmtsIhtZVuzT20XcT56wJtCMwWLzpRNDyfMTx
tkhN2UEQKF16foXXA2z+oJKQv5Og/DkSuwsKEDugpRjvQOvvvLPDVKoQsAh5
meVI69EQ/WJ+ciFi7mUY/+VMUGPS8uffm4rwVaZH/w4XAg+u0seKN0V4OTmc
/W4vwSy1rTKcyGLEBHKy7u0juH85YsZxvRJILrg8ePUAgcPkqjmWbSWwdZcq
5hwmkPKeqrrE7xHG3/fn1XgQJL/cqP1lUSkOePjrzvem9d4WrN9UWopvP6p5
Bp8geFteYpzm9hhqJkycrD9BpMFEh5TB3m00nxNIoJc60SFl+DzPv8wymPqZ
d9JxJfsJ/tg4kigfSuAXxuyTHX2CxW3VWp1/EKiMD3vyr5cjmeOrnXOB4LG7
bgDP6Clcqna7RV4icOs6HBre+xS2ipVXPK4R0GaM2hNSgbDZ6ftsYgloM8at
WVYJBVPB+VUJBGwdzZSZNZWwVum/rZBEMBrvmt1/9Bmme2izBbdpvykkPSia
VQXSqqR16y6BUaCg7Or9Kqw7pFCyLZOgd2hh3UGHarzQb785mk3wKEv7AEei
Bkl95iv86f3f/Pbzu/CtNTiQ6OJfnUiwV2W/9/GkGliEWUew6P2kLXR8z0gN
7HJkqqanEky7mBJoaV4L8125V4fTCOw3P5m8NqYWXl4jG3Loe5lSfWFLBmuh
Ox6z0IS+J5kv87Ui6rC6ssDpJpdgq4fqlS8RdTD6fNqwgkeQtGxiYOtgYNZZ
RxiCkV7HhCbdejwbNF3ufp/APDZArTi4Ho7Tq7Z05RPEsG+kprXUQ8W1YtFX
BQSDchMT2wDXPq7XAGU87qAT24Cm0Rr5Uw8JLvhNTGwDzt1xu1hCWag3t3C7
ciOS0jzPZVD+4a3+BrMjjdB/PbjXiPLZZJunKx81QjG91vcwva/V4ZjFgm+a
UBcpo1SeTLB09qUG2b1NOBuy1Gyc+qDLYdt7pgmpaYe8ijgEdDl08ac246L9
re3ytL7K6/5yrtzZDKUntb691O+R0RmveBnNUO2NXK0fLfbRAi7jxMhcFvto
QabN0iHTC2IfLWAxQTfenxP7aEFv0nmjqcFiH63g3Jafecpf7KMV1j1v5bZ4
i320IrLnSOehQ2IfbbAY+cRutCKw/tdHG77I/vhgvbnYRxs2X/3p2StDsY92
SKYIUgq+F/toh75RySRGXeyjHYNNHcrVc8U+OjCl0ixreJrYRwdudNQ/V/3M
iHx0IKBL3fKXN4zIRycU3JP5Lp2MyEcnct3Ggi7mMiIfnXgb8gNbnsOIfHTh
99+LWy3CGZGPLjRceOxg7M2IfHTBRv/zquZdjMhHNzSiViR9MmNEProRoG10
7IYWI/LRjfBCpc6V43mgy5pXy+IjehLUl3TngS5rnzINPpYUlRy3epgHuqzX
PLDiQ99Y4HwlNg873Us/3zvBx1TPR6ptPnkILrcuup3Ix6jxDLUR5CHju96g
uGd8GE3LTLCalYeWU0dNo4b5iHzq7frjAA8SXZKyoQt7oNy4Iz+4gAdNg8gK
/409EJY/15EJ52Hr5UXhnod7wMGjI3qmPJwcytyyL7oHvk4s6SfTeUj6xWim
Y0kPfPw26JTX56LqTnXjrwM9kB4pZp4H5GJkksPVn5QEWDBoqTa2JhfKzm/s
jA0F2D5TWvMFnwvzh77z9V0F0OOlnFSM5OLwPDmaaAIcu9jdP02Ti2iv6zTR
BLi5f6Oa77MclNQvpYkmwAGTt1w/dg4Glt+niSZEZnFBWER9NpTCNtFEE0Ii
Wy9z94ZsGL5spYkmBDso/3Z98j24mrgd/POMEMEs1lC6MAs0PFe8SBdCMTrh
7BXJLNDw/Lu9WYgpcqTGJSZD5KMXPmxHjWWhd/APScP5PA==
          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJw91Xk0lfkfB3BZyh0qBmVJEUUSKgmVd4lCmcoSiXYpKdFiV1OiJONXMlQk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          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Dashing[{0, Small, Small, Small}]], 
         LineBox[CompressedData["
1:eJw91Xk0VXsfBnBDXamkRBQqJSqFFJVbHgm3wb1SGlGpq1AKqag0uIorJEqD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          "]]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], 
          Dashing[{0.02, 0.02, 0.04}]], 
         LineBox[CompressedData["
1:eJw91Xk4lPsbBnBJRZ1KZSt1kDaFExUS3SqJimRp0XYk0aqyRR1RtvwklUrG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          "]]}, {
         Hue[0.6142719099991583, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6], 
          Thickness[Medium]], 
         LineBox[CompressedData["
1:eJw11Xk4FGobBnCEjko6lVRaRBsJqVS+6s5WWs6RSKqvUlQ6EZqEQhSRHClL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          "]]}}}, {}}, {{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.016666666666666666`], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwt0Xs8lXcAx/Ezq16M1lUXMpWsdHlhI9HyJU3qpcLUylyKQ7WOhGRCuUXE
0FQYkktRJgnH5cjlJI7juJWjsrZYlznnOcfzPEQX2Wr7/fF9ff/7/PNe5unn
5K3C4XCcPuzjr7Y4Lz5tN4xjP1hMmGdx8d3FZT8H+Q+Dqhyn6mN8EMaWORzJ
HEZvoFe6cdIxFO60mndAOAx3uYkLNysAnde7+vZQw+B9peOzmAnGxAyPdHtN
GXxnzlJLNA3FUi+ly2ZLGY53pFxW23wa2xrCdTYclGFLhh2/yjIKAdozn65L
keFLjemCuKkYZAZn5enVyGAkfb87b9dZCO+v8V48JAPvoTTfMeocKMO6lbPU
5agwM9r0z41kaCZul00zkSM385mHeO15WP79qOStqxx3301FvI9Nw8Eth/3o
M3JE7TsVuPDBRaTkvjZ+USrHo81cdb+NGaiZjBsb6P/QS5vv6vvtrxjau5Df
w6GwN27rOokoG+qVV0NaDSjY2xdvsTLMhcmc9d/UO1Hw9Ngg8Y++Ajfflqny
UArajltFvME8xIqcm4oKKIQsOKTqYVeAm/rPonMkFMQb6usP8wvxMDLQNm2c
gsoLXtRsw2v45A8VtQRdBeKYhsNUaRH+91DA9K7hHCtFMfFQwMirvVl24gbx
UMAEAlZf9TfiocAqQVl3em4p8VAgrCXS/L1uGfFQIr5GKlo1WkY8lNjtULj8
lugW8VBCwJt9MTi/nHgosfLoYOXJiNvEQ4kxWqiVv7+CeCgRkqAQPLapJB4j
SLBo5i1ZXUU8RiBNC4+sklcRjxFU2y7a7SjlE48RdK4YGHggrCYeI6h1US42
rqghHiNQhE332HetFv4l5wYOcWgUGbnNs8uuQ6zLfcFf82kcW260T3FBgExV
7Rx3AxoRxqk1Nqn1uFnlefrRJhpaT4UHrJPvQMi9vt/ZiUbMGk7SQHID+uey
1l0+NCbrEsNitzWCajTX2x5K48orlvbuaATHL3JaSzINvsc7/lmHJmjqiJ6j
gEa36aVGeV8TDMSzW2urafxk238uwbUZliF7i0wlNBKYEguvZ81wWpkbXzZI
I1KPm+7vK8TBvpc/rhmnsdwnw+/2hBCh0Yb2Vz9jsGj9rjb96LtIMQ5et0yX
gY18SW7LrBYU/Hnn86yvGQiV6Yap2S2oSZpBL7BjUJHjPBiz9h4kG3f2pLoy
2FElTb0suIeh4QvlGv4fevwzC16ZtWL80pNf4s4wWC9982J6eyvUbfWDVDIZ
TIm1A8zd2qA7xtsTXsrgVJf69iSmDSZ5FWavmxkE8BpsOHEi2DlMLgrsZzDW
G1+crNMOtymbtwo5g7SjVtEWle3Eg4Wmo/rNqR1i4sHizsRo9uOXYuLBoiuv
lO2I6iAeLFL1FUP3v5AQDxa9J54sVdZJ8PA/DxbBv3+apuXSSTxYqHA79b5/
00k8WBhpPD+Qn9FFPFisKukWntLpJh4sVpiZmpcf7SYeLOIbuCVHGruJB4v5
Je5br8/tIR4srJuuFPt69xCPUVheOH6ysrqHeIyizTOoMUKjF/8CUCmcCA==

          "]]}}}, {}}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 1.2}, {0, 0.15}}, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"T/\[Mu]\"", TraditionalForm], 
       FormBox["\"y\"", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Large, LabelStyle -> Larger, 
     Method -> {}, PlotRange -> {{0, 1.2}, {0, 0.15}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(5\\)]\\)\"", 
       "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(6\\)]\\)\"", 
       "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(7\\)]\\)\"", 
       "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(8\\)]\\)\"", 
       "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(\[Infinity]\\)]\\)\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0.18, 0.18, 0.36}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0.18, 0.18, 0.36}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[Medium]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[Medium]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         Larger, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0.02`", ",", "0.02`", ",", "0.04`"}], "}"}], 
                    "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Medium", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "Larger"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.68700638277*^9, 3.6881826329779997`*^9, 3.688194504668*^9, {
   3.688194552946*^9, 3.6881946049449997`*^9}, {3.6881946480559998`*^9, 
   3.68819472826*^9}, {3.688194765039*^9, 3.688194771782*^9}, {
   3.688194846388*^9, 3.688194952086*^9}, {3.688195447499*^9, 
   3.688195491347*^9}, {3.68819552279*^9, 3.688195543197*^9}, 
   3.688204223102*^9}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Dashing[{0, Small}]], 
         LineBox[CompressedData["
1:eJw9lXs41Gkbx6XUtrbU6kCSyMs6RbbU2vIlKrKpUERFpKisFKGsQiGvV5Ja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          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJw91Xk4lfkbBnAUM5IpiaKStGpRIROV27QoNbYcUUqhkzaZJi2WUFTSXqJC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          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Dashing[{0, Small, Small, Small}]], 
         LineBox[CompressedData["
1:eJw91Xk0VvsaB3CS6o3qNJChQYOoqDjlxFVfUhrklkgRTZKcyAlFkormo6gj
DSRkKAmRq0LRa8gQ3tf0mt952iQuofFs5/7W/WOvvb7/7LXX+jzP85130GeH
+xgFBYVE+hl9G1rNovgmWlBOPaLyWaUbVy461xcI/P+fFW0vTNqWeQG9if/L
a3ftef62+wYYko3/5Dcr7i3RuB2FyEXxY0dzR+6F4Lqcezh4XjN/kM5fzf6o
ucKOwzzd3XYDdJ7MNYyMH06Ag2/vYC+dHyQuePXtchKSDGKlIjobuGvyd89M
hYVp1Bs2nQv0pqjkpjzB2f2HcrPpbCMfu3KqSTqMHRSHz9O5Nf2Li3dpBl5z
tWvM6Zz72/C7Q2lZUItsyOua2I3vGn7N0/qfo3pPdZAHndd/6aGKTHMwYbKj
LovRjfC2Iwo+51+ANc5fRYvODQWCGbMrcuFtZFaECd3Qjtu7uOqXPGwP3TXJ
Ynw33M62rDm1+yUcsnUZD39SeLrfYYde/Csk7Sjn2Pyg0G9Ze7hR8hq2sRUZ
1d8omC3YcjpseQG03m66rPOVQujY0gijgEI8akt5u2GEQoUISV1v3qBDY2Oh
2RCFK26u7dZKRXA4M0v2fYCCQcN98ezUIvBfeaRf76dQt57zaWBLMXROvveW
9lLwz1X7WvWxGObHZkeo9lCYuche+dGtd1BlLvcellHIj46cEmTCxFJX671p
Ygr7xtdo2rUy4f/9SLaOgIJSoMpC/ZASaK50zHHqopAq3bTs57xSGD7iJ9m3
UbBxurS6qbQUpbopZarNFHormOueeZZhiXWzXRibwi2z0QkpR8B/Bk/nfqBg
8nR0Qsrh+Tg/IOE9hVbt4APGO9/j8Z3wExuYFELCXx1ljLzHn+5BKQ8LKcz/
/vkEN7YCC3p7TTLyKJR5rzyXZ1GJtk2ZDj7PKXh2Hr92Q1gJpS7WMl4aBXoY
o9yvVGFCEX9IMYkCPYxx5gbV9H+oddbGUti5YsmT6XXV+Lw2TH3zbQoj8R45
cr8P4M5nthy9TuHB1OTC4pk1sJWZuphcpGARyi+/m1+Dzs+7hCnBFIT9c9k+
+2qxZWJfar4fhZLny449UqwD53r7V9/fKaj/bvvfG/Z10A1h61Ttp3Bkvldg
UHIdTs528nrnSOF167Xv7kN1aDpfrb5rKwXVv56E2m1mwffnjeOXLSnstXk/
fk0MCwG5hSw7EwpZSpJw/R4WfEYKIl8soTCmQHnaDLDpufeamDGHgr3/wjs/
I9kIbGfEm0+jkGwwurBsWAasytmrTGFIeCChaWU9hCybtGnDcmx+cG7Ru0v1
YCwsn8wWyBGz8+HTZ5x6pFhn1sY2ytEzaXRjG9CtXnppoEwOlLXTG9uA7LLr
ic15ctwMGd3YBpj37b29/rEcAhOtoj06jYjlfqk3vSvHqt7VGzb6NuKhrWlj
7mU5LqfuqjQuaYTwW+jkvJNytOw7uW2OehPy8w8O/8tdjqUatxsYR5rA+Gk1
xcpeDvo4OA2+aoJpj0tVpYUc9HHo5Ko0wxcvU1iGcuhY9rlVuzYjqEZ9nqOW
HL4jU2R5mc3w6pFmOY6TEw8OhrI4bFafjHhwMLc/W6GsXUY8OGg0Hck2KpcR
Dw5UvOzcpj+XEY8W3JxpeMXzvox4tECjVjvaOExGPFrgp98w1vuojHi0Inrc
XcuZ9jI4/OPRCq89L/am/SojHq1oqbe5P19LRjzaYO4sjFVWkBGPNgTdfZFo
J5ISDzpzDisqV0qJRzumJo9XnZMhJR7t6H1iMy3mppR4tMM4s8gpyF9KPDpQ
UrRvwWtHKfHowGq7xCe7V0uJRwf9x0rzHDSlxKMTTL3I7LQRCfHoxAal7eec
WyTEoxODMsPkAy8lxKMLyYqvV7yJlhCPLjgm8hcd85cQjy6EBjG+Nm2RgD7W
eSwFLl7y8x+r6UlAH+tT5Yu5+HDKWiFhjAT0sTYv3MHFr0V+7JMdYrh6l/7I
Ps1F9PEBXlSeGJcqHIofJ3FRXnGpYzhSjExdYVjcBy5uOdh6xnuKwTnvZx31
mYuiEq0ZVy3FUOwcw7g2lwffP5/tydIQY4nZraqzm3iIZvo9m94rgn30vBsn
jvPwTuuOS1aJCMH9WduP3ufhnv/CudJbIiT/22L6ASYPfbX3DTiHRahJq210
7OaByRjYMGwqwtC4fXe3qvFhs+au3QZVEXTcPjqvW8vHqSm18ws6hNj89szs
1R587F6o7eaUIcRx7Ul0o/FRHWGVrBkixP2AWLrR+MioL9g6slUIZv1SutH4
UNpZlzKgJUT38ny60QTYeb7+hQtPALXwLXSjCTAn3z3y8DMB1kpb6EYT4BUj
MzskUACP9Z4+ny4KoG8c9Sh+nQB0eRqJMwQwTWfeKae/Q5fnQFuzANvOeP31
sZ5PPITQ1/d1+SWGTzyE8CkObP3DmU88hEgvMRiyn8snHkL4O1uUzRHwiIcQ
evXlqZXJPOIhhEWOxoPtHjziIcSq4E9GT/R4xEMEw6t+h752cYmHCMt6N1vn
PuASDxEGjkf16TpziYcIs2ptQ63UuMRDhDKMYYZFdhEPEQIuUmbVCl3EQwzH
rYnLFhzrJB5ihC+W6ntzOoiHGBFVxr91GnUQDzEqhnPVTG+3Ew8xDF01G7QH
24iHGF1y8/50qzbiIUHP0MMzt2NaiYcEKRoCV7/eFuIhQXiag5uqUQvxoPdk
lU5y4GkO8ZDgW92OqMk5zcRDgqowDbXH/U3EQ4quBawZh+c0EQ8p9s0Ic7S1
ayQeUkT0THHLPNZAPKSw+hHLyAurJx5SBH+MuDo/gk08pMj2jovYE8EiHlKI
pqYk7AytIx4y3BIWr3F+VkM8ZNhodWFJzNJq4iGDUsKw7sEdFcRDBnNdqXb5
z1LiIUNSnDB9pmYx/gbKzC7M
          "]]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], 
          Dashing[{0.02, 0.02, 0.04}]], 
         LineBox[CompressedData["
1:eJw91Xk0lWsbBnAq+frUUUkppZImcZokR3JRctJkKA07JUnUoVEokoT6JEpK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          "]]}, {
         Hue[0.6142719099991583, 0.6, 0.6], 
         Directive[
          PointSize[0.008333333333333333], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6], 
          Thickness[Medium]], 
         LineBox[CompressedData["
1:eJwt1Xk41WkbB3BLjSQqhZYR7XWi6I3xmupLUUlT0UYNFS3Sa8rSQkaSVEiF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          "]]}}}, {}}, {{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.016666666666666666`], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[CompressedData["
1:eJwt0Xs8lXcAx/Ezq16M1lUXMpWsdHlhI9HyJU3qpcLUylyKQ7WOhGRCuUXE
0FQYkktRJgnH5cjlJI7juJWjsrZYlznnOcfzPEQX2Wr7/fF9ff/7/PNe5unn
5K3C4XCcPuzjr7Y4Lz5tN4xjP1hMmGdx8d3FZT8H+Q+Dqhyn6mN8EMaWORzJ
HEZvoFe6cdIxFO60mndAOAx3uYkLNysAnde7+vZQw+B9peOzmAnGxAyPdHtN
GXxnzlJLNA3FUi+ly2ZLGY53pFxW23wa2xrCdTYclGFLhh2/yjIKAdozn65L
keFLjemCuKkYZAZn5enVyGAkfb87b9dZCO+v8V48JAPvoTTfMeocKMO6lbPU
5agwM9r0z41kaCZul00zkSM385mHeO15WP79qOStqxx3301FvI9Nw8Eth/3o
M3JE7TsVuPDBRaTkvjZ+USrHo81cdb+NGaiZjBsb6P/QS5vv6vvtrxjau5Df
w6GwN27rOokoG+qVV0NaDSjY2xdvsTLMhcmc9d/UO1Hw9Ngg8Y++Ajfflqny
UArajltFvME8xIqcm4oKKIQsOKTqYVeAm/rPonMkFMQb6usP8wvxMDLQNm2c
gsoLXtRsw2v45A8VtQRdBeKYhsNUaRH+91DA9K7hHCtFMfFQwMirvVl24gbx
UMAEAlZf9TfiocAqQVl3em4p8VAgrCXS/L1uGfFQIr5GKlo1WkY8lNjtULj8
lugW8VBCwJt9MTi/nHgosfLoYOXJiNvEQ4kxWqiVv7+CeCgRkqAQPLapJB4j
SLBo5i1ZXUU8RiBNC4+sklcRjxFU2y7a7SjlE48RdK4YGHggrCYeI6h1US42
rqghHiNQhE332HetFv4l5wYOcWgUGbnNs8uuQ6zLfcFf82kcW260T3FBgExV
7Rx3AxoRxqk1Nqn1uFnlefrRJhpaT4UHrJPvQMi9vt/ZiUbMGk7SQHID+uey
1l0+NCbrEsNitzWCajTX2x5K48orlvbuaATHL3JaSzINvsc7/lmHJmjqiJ6j
gEa36aVGeV8TDMSzW2urafxk238uwbUZliF7i0wlNBKYEguvZ81wWpkbXzZI
I1KPm+7vK8TBvpc/rhmnsdwnw+/2hBCh0Yb2Vz9jsGj9rjb96LtIMQ5et0yX
gY18SW7LrBYU/Hnn86yvGQiV6Yap2S2oSZpBL7BjUJHjPBiz9h4kG3f2pLoy
2FElTb0suIeh4QvlGv4fevwzC16ZtWL80pNf4s4wWC9982J6eyvUbfWDVDIZ
TIm1A8zd2qA7xtsTXsrgVJf69iSmDSZ5FWavmxkE8BpsOHEi2DlMLgrsZzDW
G1+crNMOtymbtwo5g7SjVtEWle3Eg4Wmo/rNqR1i4sHizsRo9uOXYuLBoiuv
lO2I6iAeLFL1FUP3v5AQDxa9J54sVdZJ8PA/DxbBv3+apuXSSTxYqHA79b5/
00k8WBhpPD+Qn9FFPFisKukWntLpJh4sVpiZmpcf7SYeLOIbuCVHGruJB4v5
Je5br8/tIR4srJuuFPt69xCPUVheOH6ysrqHeIyizTOoMUKjF/8CUCmcCA==

          "]]}}}, {}}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {0, 0}, PlotRange -> {{0, 1.2}, {0, 1.1}}, DisplayFunction -> 
     Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {
       FormBox["\"T/\[Mu]\"", TraditionalForm], 
       FormBox["\"z\"", TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Large, LabelStyle -> Larger, 
     Method -> {}, PlotRange -> {{0, 1.2}, {0, 1.1}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
     Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(5\\)]\\)\"", 
       "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(6\\)]\\)\"", 
       "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(7\\)]\\)\"", 
       "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(8\\)]\\)\"", 
       "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \
\\(^\\)]\\)=\\!\\(\\*SuperscriptBox[\\(10\\), \\(\[Infinity]\\)]\\)\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0.18, 0.18, 0.36}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[{0.18, 0.18, 0.36}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[Medium]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.075], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[Medium]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.05499999999999999] -> 
                    Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         Larger, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0.02`", ",", "0.02`", ",", "0.04`"}], "}"}], 
                    "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.008333333333333333`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Medium", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "Larger"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.68700638277*^9, 3.6881826329779997`*^9, 3.688194504668*^9, {
   3.688194552946*^9, 3.6881946049449997`*^9}, {3.6881946480559998`*^9, 
   3.68819472826*^9}, {3.688194765039*^9, 3.688194771782*^9}, {
   3.688194846388*^9, 3.688194952086*^9}, {3.688195447499*^9, 
   3.688195491347*^9}, {3.68819552279*^9, 3.688195543197*^9}, 
   3.6882042231800003`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ParentDirectory", "[", 
       RowBox[{"DirectoryName", "[", 
        RowBox[{"NotebookFileName", "[", "]"}], "]"}], "]"}], ",", " ", 
      "\"\<ssi-solns-x.eps\>\""}], "}"}], "]"}], ",", "ssiSolnsX"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ParentDirectory", "[", 
       RowBox[{"DirectoryName", "[", 
        RowBox[{"NotebookFileName", "[", "]"}], "]"}], "]"}], ",", " ", 
      "\"\<ssi-solns-y.eps\>\""}], "}"}], "]"}], ",", "ssiSolnsY"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ParentDirectory", "[", 
       RowBox[{"DirectoryName", "[", 
        RowBox[{"NotebookFileName", "[", "]"}], "]"}], "]"}], ",", " ", 
      "\"\<ssi-solns-z.eps\>\""}], "}"}], "]"}], ",", "ssiSolnsZ"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6787516190889997`*^9, 3.678751650047*^9}, 
   3.678751976866*^9, {3.678752563719*^9, 3.678752563918*^9}, 
   3.6787528628310003`*^9, {3.678779740165*^9, 3.67877974067*^9}, 
   3.679013697523*^9, {3.679040296586*^9, 3.679040309572*^9}, {
   3.6856929805880003`*^9, 3.685693010499*^9}, 3.686403511539405*^9, {
   3.686408005614405*^9, 3.686408007278405*^9}, 3.687003991382*^9, {
   3.688194966245*^9, 3.6881949936540003`*^9}, {3.691221666576*^9, 
   3.691221680127*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "TusData", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"TusData", "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"data", ",", 
        RowBox[{"\[Lambda]", "=", "10"}], ",", 
        RowBox[{"n", "=", "4"}], ",", 
        RowBox[{"maxT", "=", "0.9"}], ",", 
        RowBox[{"\[Zeta]s", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           SuperscriptBox["2", "i"], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "14", ",", "26", ",", "0.5"}], "}"}]}], "]"}]}],
         ",", 
        RowBox[{"tol", "=", "0.001"}], ",", "t", ",", "cons"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"data", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"First", "@", 
            RowBox[{"Last", "@", 
             RowBox[{"Select", "[", 
              RowBox[{"#", ",", 
               RowBox[{"Function", "[", 
                RowBox[{"v", ",", 
                 RowBox[{
                  RowBox[{"Norm", "[", 
                   RowBox[{"Im", "[", "v", "]"}], "]"}], "<", "tol"}]}], 
                "]"}]}], "]"}]}]}], "&"}], "/@", 
          RowBox[{"ParallelTable", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"t", ",", 
               RowBox[{"Quiet", "[", 
                RowBox[{"soln", "[", 
                 RowBox[{"\[Lambda]", ",", "n", ",", 
                  FractionBox["3", "\[Lambda]"], ",", "\[Zeta]", ",", 
                  FractionBox["1", "t"], ",", "tol", ",", "0.2", ",", 
                  "10000"}], "]"}], "]"}]}], "}"}], "//", "Flatten"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Zeta]", ",", "\[Zeta]s"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0.001", ",", "maxT", ",", "tol"}], "}"}]}], 
           "]"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"data", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Zeta]s", ",", "data"}], "}"}], "\[Transpose]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.678674862887*^9, {3.6786759332679996`*^9, 3.6786759336280003`*^9}, {
   3.678679900127*^9, 3.6786799528599997`*^9}, {3.6787466527469997`*^9, 
   3.678746683711*^9}, {3.678746985134*^9, 3.678747064332*^9}, {
   3.6787471065620003`*^9, 3.678747206618*^9}, {3.6787472526140003`*^9, 
   3.6787472663190002`*^9}, {3.678747313691*^9, 3.678747720962*^9}, {
   3.6787477691879997`*^9, 3.6787478490179996`*^9}, {3.678747880517*^9, 
   3.6787480759700003`*^9}, {3.6787481992349997`*^9, 3.678748320031*^9}, {
   3.67874836645*^9, 3.6787484410699997`*^9}, {3.678748481475*^9, 
   3.678748504217*^9}, {3.6787485393789997`*^9, 3.678748657304*^9}, {
   3.678748694594*^9, 3.6787487738710003`*^9}, {3.678748811514*^9, 
   3.678748858667*^9}, {3.678748908539*^9, 3.678748946601*^9}, {
   3.678748986343*^9, 3.6787490124049997`*^9}, {3.67874905466*^9, 
   3.678749057649*^9}, {3.6787490879379997`*^9, 3.678749089807*^9}, 
   3.6787491314230003`*^9, 3.678749162558*^9, 3.6787492038459997`*^9, 
   3.678749243639*^9, {3.678749289998*^9, 3.678749322591*^9}, {
   3.6787494143059998`*^9, 3.678749414375*^9}, {3.678749580446*^9, 
   3.678749599474*^9}, {3.678750819926*^9, 3.678750846807*^9}, 
   3.678751964301*^9, {3.678752546099*^9, 3.678752552507*^9}, {
   3.678752762729*^9, 3.678752856243*^9}, {3.678754105791*^9, 
   3.678754116203*^9}, {3.6787548855550003`*^9, 3.678754925249*^9}, {
   3.678757856523*^9, 3.6787578565369997`*^9}, {3.678760841712*^9, 
   3.678760843414*^9}, {3.678761048679*^9, 3.678761049153*^9}, 
   3.678761191426*^9, {3.678764879249*^9, 3.6787648810629997`*^9}, {
   3.678764922323*^9, 3.678764922771*^9}, {3.67876589381*^9, 
   3.678765917179*^9}, {3.6787659638269997`*^9, 3.678765969946*^9}, {
   3.678767931192*^9, 3.6787679312200003`*^9}, {3.6787679810769997`*^9, 
   3.678767995269*^9}, {3.678768056749*^9, 3.6787680624519997`*^9}, {
   3.6787681191800003`*^9, 3.6787681192679996`*^9}, {3.678768572875*^9, 
   3.678768593917*^9}, {3.6787686309230003`*^9, 3.678768651149*^9}, {
   3.678768758711*^9, 3.6787688078929996`*^9}, {3.678768855014*^9, 
   3.678768859539*^9}, {3.678772599987*^9, 3.6787726044709997`*^9}, {
   3.678772639933*^9, 3.678772666292*^9}, 3.67877271069*^9, {
   3.678772770291*^9, 3.6787727775810003`*^9}, {3.678772847316*^9, 
   3.6787728510299997`*^9}, {3.678772887924*^9, 3.678772887986*^9}, {
   3.6787779126610003`*^9, 3.678778002762*^9}, {3.6787780409040003`*^9, 
   3.678778102571*^9}, {3.678778454059*^9, 3.6787785183050003`*^9}, {
   3.6787785495620003`*^9, 3.678778586505*^9}, {3.678778629881*^9, 
   3.678778661112*^9}, {3.678778707775*^9, 3.678778710098*^9}, {
   3.678778780204*^9, 3.678778813474*^9}, 3.6787788900559998`*^9, {
   3.678778972957*^9, 3.6787789769119997`*^9}, {3.678780680743*^9, 
   3.678780812008*^9}, {3.678780864722*^9, 3.6787809013450003`*^9}, 
   3.67878105809*^9, {3.678781167575*^9, 3.678781169233*^9}, {
   3.678781248535*^9, 3.678781252623*^9}, {3.678781292297*^9, 
   3.6787812950039997`*^9}, {3.678781448968*^9, 3.67878145213*^9}, {
   3.6787815011029997`*^9, 3.678781503957*^9}, {3.678781577256*^9, 
   3.6787815775039997`*^9}, {3.678781721601*^9, 3.678781754863*^9}, {
   3.678781890216*^9, 3.6787818916070004`*^9}, 3.678781926041*^9, {
   3.678781985663*^9, 3.678782017961*^9}, {3.67878205608*^9, 
   3.678782095616*^9}, {3.6787821998570004`*^9, 3.678782229027*^9}, {
   3.678782413315*^9, 3.678782430192*^9}, {3.678782516842*^9, 
   3.678782553175*^9}, {3.6787826680480003`*^9, 3.678782671303*^9}, {
   3.6787827367279997`*^9, 3.6787827743199997`*^9}, {3.678782834475*^9, 
   3.678782931785*^9}, {3.679002397762*^9, 3.679002422284*^9}, {
   3.6790028230480003`*^9, 3.679002826017*^9}, {3.679003187506*^9, 
   3.679003187928*^9}, {3.679003269177*^9, 3.679003283928*^9}, {
   3.679003482472*^9, 3.679003506609*^9}, {3.679003728104*^9, 
   3.67900373033*^9}, {3.679003778585*^9, 3.679003780362*^9}, {
   3.679003891248*^9, 3.679003891341*^9}, {3.679003936351*^9, 
   3.6790039811099997`*^9}, {3.679004139968*^9, 3.6790042663190002`*^9}, {
   3.6790043286099997`*^9, 3.679004334079*^9}, {3.679004366591*^9, 
   3.679004392392*^9}, {3.679004464094*^9, 3.679004482968*^9}, 
   3.679004542016*^9, {3.679004593946*^9, 3.679004620249*^9}, {
   3.679009909066*^9, 3.679009909354*^9}, {3.679010276816*^9, 
   3.679010282487*^9}, 3.6790104094230003`*^9, {3.6790105384560003`*^9, 
   3.6790105409189997`*^9}, {3.679010984993*^9, 3.67901108774*^9}, {
   3.6790111485480003`*^9, 3.6790111681099997`*^9}, 3.679020108841*^9, {
   3.6790244328050003`*^9, 3.679024432943*^9}, {3.679024469301*^9, 
   3.679024469422*^9}, {3.6790266580690002`*^9, 3.679026664252*^9}, 
   3.679026699028*^9, {3.679026873939*^9, 3.679026888472*^9}, {
   3.6790314300959997`*^9, 3.679031431729*^9}, {3.6790428961099997`*^9, 
   3.679042908966*^9}, {3.6790432195810003`*^9, 3.679043303659*^9}, 
   3.679045906645*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1523.4280211278397`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.687008047441*^9, 3.688184157028*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ssiSpinodalTemps", "=", 
  RowBox[{"ListLogLinearPlot", "[", 
   RowBox[{"TusData", ",", 
    RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*OverscriptBox[\(\[Zeta]\), \(^\)]\)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(T\), \(us\)]\)/\[Mu]\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Larger"}], ",", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Log10", "[", "#", "]"}], "\[Element]", " ", "Integers"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"#", ",", 
             SuperscriptBox["\"\<10\>\"", 
              RowBox[{"Log10", "[", "#", "]"}]], ",", ".02"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"#", ",", "\"\<\>\""}], "}"}]}], "]"}], "&"}], "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "b"], 
             RowBox[{"Range", "[", "10", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "4", ",", "8"}], "}"}]}], "]"}], "//", 
          "Flatten"}], ")"}]}], ",", " ", "Automatic"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.679043273723*^9, {3.685693041579*^9, 3.6856930453789997`*^9}, {
   3.685699712468*^9, 3.68569971274*^9}, {3.6864072751784053`*^9, 
   3.686407286999405*^9}, {3.686407326048405*^9, 3.686407369624405*^9}, {
   3.6864075748034053`*^9, 3.686407582286405*^9}, 3.686407659529405*^9, {
   3.686407796872405*^9, 3.6864077972244053`*^9}, {3.6864078487694054`*^9, 
   3.6864078699844055`*^9}, {3.686407908753405*^9, 3.6864079441684055`*^9}, {
   3.686407975855405*^9, 3.686407980080405*^9}, {3.6864086479204054`*^9, 
   3.686408663785405*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQvfGT1PyqDGUHQ441MlEpl+0bjwhtfyOp4jBFgiWM
T/eWfcA0rvNxp1UceJi028Vu3rNXyGB6fqFG1eFk2b75UvoP7d9b/vrnpKfm
kGJ93793+iP7/dyfxLbeV3PQ3TT3/fJjj+377r7UU5+o7qB8+2dd1p4n9nHr
H7rNdNJw+LD8mLd551N73cabcdxfNBzsuK4vLrB9Zv836GJZ7VJNqH3P7M+o
nOx7H6blENN/6KtGzHP7Od8OLEvk0HYAS597bp99Yse+yzu1Hf5dqXipZvjC
3nrWhmuu2ToOqmyNU527X9hz5ax4t11G12GR67bPf6+8sL9pu4BN65yug3zr
68Adci/tV/LPkJtTr+fw6ZJvkkDES/uKh/1mfIb6UPe9tPfY3O7X8Ejf4V2N
vWncrpf2PYfsjX96GjiI3zz3PfjxS/vi1db2mxYZOGTvKZkswfLKPnqKuXf2
bwOH/cDQuavyyt651jhcJcQQ6r9X9tpp+sl31xg67AUpD3tlL+SvnT+N1cjB
BhR8ea/sATD+uLk=
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
    "\"\\!\\(\\*OverscriptBox[\\(\[Zeta]\\), \\(^\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(T\\), \\(us\\)]\\)/\[Mu]\"", TraditionalForm]},
  AxesOrigin->{9.398101030170197, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  LabelStyle->Larger,
  Method->{},
  PlotRange->{{9.530773732699249, 18.021826694558577`}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{{{
      NCache[
       Log[10000], 9.210340371976184], 
      FormBox[
       SuperscriptBox["\"10\"", "4"], TraditionalForm], 0.02}, {
      NCache[
       Log[20000], 9.903487552536127], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[30000], 10.308952660644293`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[40000], 10.596634733096073`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[50000], 10.819778284410283`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[60000], 11.002099841204238`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[70000], 11.156250521031495`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[80000], 11.289781913656018`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[90000], 11.407564949312402`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[100000], 11.512925464970229`], 
      FormBox[
       SuperscriptBox["\"10\"", "5"], TraditionalForm], 0.02}, {
      NCache[
       Log[100000], 11.512925464970229`], 
      FormBox[
       SuperscriptBox["\"10\"", "5"], TraditionalForm], 0.02}, {
      NCache[
       Log[200000], 12.206072645530174`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[300000], 12.611537753638338`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[400000], 12.89921982609012], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[500000], 13.122363377404328`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[600000], 13.304684934198283`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[700000], 13.458835614025542`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[800000], 13.592367006650065`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[900000], 13.710150042306449`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[1000000], 13.815510557964274`], 
      FormBox[
       SuperscriptBox["\"10\"", "6"], TraditionalForm], 0.02}, {
      NCache[
       Log[1000000], 13.815510557964274`], 
      FormBox[
       SuperscriptBox["\"10\"", "6"], TraditionalForm], 0.02}, {
      NCache[
       Log[2000000], 14.508657738524219`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[3000000], 14.914122846632385`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[4000000], 15.201804919084164`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[5000000], 15.424948470398375`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[6000000], 15.60727002719233], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[7000000], 15.761420707019587`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[8000000], 15.89495209964411], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[9000000], 16.012735135300492`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[10000000], 16.11809565095832], 
      FormBox[
       SuperscriptBox["\"10\"", "7"], TraditionalForm], 0.02}, {
      NCache[
       Log[10000000], 16.11809565095832], 
      FormBox[
       SuperscriptBox["\"10\"", "7"], TraditionalForm], 0.02}, {
      NCache[
       Log[20000000], 16.811242831518264`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[30000000], 17.216707939626428`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[40000000], 17.50439001207821], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[50000000], 17.72753356339242], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[60000000], 17.909855120186375`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[70000000], 18.064005800013632`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[80000000], 18.197537192638155`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[90000000], 18.31532022829454], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[100000000], 18.420680743952367`], 
      FormBox[
       SuperscriptBox["\"10\"", "8"], TraditionalForm], 0.02}, {
      NCache[
       Log[100000000], 18.420680743952367`], 
      FormBox[
       SuperscriptBox["\"10\"", "8"], TraditionalForm], 0.02}, {
      NCache[
       Log[200000000], 19.11382792451231], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[300000000], 19.519293032620475`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[400000000], 19.806975105072254`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[500000000], 20.030118656386467`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[600000000], 20.21244021318042], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[700000000], 20.36659089300768], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[800000000], 20.5001222856322], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[900000000], 20.617905321288585`], 
      FormBox["\"\"", TraditionalForm]}, {
      NCache[
       Log[1000000000], 20.72326583694641], 
      FormBox[
       SuperscriptBox["\"10\"", "9"], TraditionalForm], 0.02}}, 
    Automatic}]], "Output",
 CellChangeTimes->{3.687008047535*^9, 3.6881841571359997`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ParentDirectory", "[", 
       RowBox[{"DirectoryName", "[", 
        RowBox[{"NotebookFileName", "[", "]"}], "]"}], "]"}], ",", " ", 
      "\"\<ssi-spinodal-temps.eps\>\""}], "}"}], "]"}], ",", 
   "ssiSpinodalTemps"}], "]"}]], "Input",
 CellChangeTimes->{{3.679045587907*^9, 3.679045608802*^9}, 
   3.6790456397390003`*^9, {3.679047510611*^9, 3.679047520409*^9}, {
   3.6856930315629997`*^9, 3.685693073108*^9}, 3.687003996311*^9, {
   3.691221692479*^9, 3.691221693175*^9}}],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "=", "10"}], ",", 
     RowBox[{"n", "=", "4"}], ",", 
     RowBox[{"Xb", "=", 
      FractionBox["3", "10"]}], ",", 
     RowBox[{"\[Zeta]s", "=", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["2", "15"], ",", 
        SuperscriptBox["2", "14"], ",", "12200", ",", "10000"}], "}"}]}], ",",
      "plt"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"plt1", "=", 
       RowBox[{"RegionPlot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Re", "@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["\[Lambda]", "6"], 
                 RowBox[{"(", 
                  RowBox[{"x", "-", "Xb"}], ")"}]}], "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"n", "-", "1"}], "6"], "\[Lambda]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", 
                    RowBox[{"16", 
                    SuperscriptBox["\[Pi]", "2"]}]], "y", " ", 
                    RowBox[{"Log", "[", "y", "]"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"4", " ", "x"}], 
                    RowBox[{"\[Zeta]", " ", "y"}]], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
                RowBox[{
                 FractionBox["\[Lambda]", "2"], 
                 FractionBox["1", 
                  RowBox[{"16", 
                   SuperscriptBox["\[Pi]", "2"]}]], "z", " ", 
                 RowBox[{"Log", "[", "z", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"n", "-", "1"}], ")"}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox[
                    SuperscriptBox["y", "2"], 
                    RowBox[{"2", "\[Zeta]", " ", 
                    SuperscriptBox["x", "2"]}]], ")"}], 
                  RowBox[{"1", "/", "3"}]]}]}], ")"}], "/.", 
              RowBox[{"z", "\[Rule]", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"\[Lambda]", " ", "x"}], "3"], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "1"}], ")"}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox[
                    SuperscriptBox["y", "2"], 
                    RowBox[{"2", "\[Zeta]", " ", 
                    SuperscriptBox["x", "2"]}]], ")"}], 
                   RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], ")"}]}], ">", 
           "0"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", ".3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", ".5"}], "}"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"PlotLegends", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
             "\"\<Re[x eom]>0\>\"", ",", "\"\<Im[x eom]\[NotEqual]0\>\"", 
              ",", "\"\<Re[y eom]>y\>\""}], "}"}]}], ","}], "*)"}], 
         RowBox[{"FrameLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}]}], ",", 
         RowBox[{"PlotLabel", "\[Rule]", 
          RowBox[{"\"\<\!\(\*OverscriptBox[\(\[Zeta]\), \(^\)]\)=\>\"", "<>", 
           RowBox[{"ToString", "[", "\[Zeta]", "]"}]}]}], ",", 
         RowBox[{"PlotPoints", "\[Rule]", "50"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", "Larger"}], ",", " ", 
         RowBox[{"Mesh", "\[Rule]", "20"}], ",", 
         RowBox[{"MeshFunctions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"#1", "&"}], "}"}]}], ",", 
         RowBox[{"MeshStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Black", ",", "Dashed"}], "}"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", 
            RowBox[{"Opacity", "[", "0.125", "]"}]}], "}"}]}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"plt2", "=", 
       RowBox[{"RegionPlot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Im", "@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["\[Lambda]", "6"], 
                 RowBox[{"(", 
                  RowBox[{"x", "-", "Xb"}], ")"}]}], "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"n", "-", "1"}], "6"], "\[Lambda]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", 
                    RowBox[{"16", 
                    SuperscriptBox["\[Pi]", "2"]}]], "y", " ", 
                    RowBox[{"Log", "[", "y", "]"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"4", " ", "x"}], 
                    RowBox[{"\[Zeta]", " ", "y"}]], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
                RowBox[{
                 FractionBox["\[Lambda]", "2"], 
                 FractionBox["1", 
                  RowBox[{"16", 
                   SuperscriptBox["\[Pi]", "2"]}]], "z", " ", 
                 RowBox[{"Log", "[", "z", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"n", "-", "1"}], ")"}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox[
                    SuperscriptBox["y", "2"], 
                    RowBox[{"2", "\[Zeta]", " ", 
                    SuperscriptBox["x", "2"]}]], ")"}], 
                  RowBox[{"1", "/", "3"}]]}]}], ")"}], "/.", 
              RowBox[{"z", "\[Rule]", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"\[Lambda]", " ", "x"}], "3"], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "1"}], ")"}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox[
                    SuperscriptBox["y", "2"], 
                    RowBox[{"2", "\[Zeta]", " ", 
                    SuperscriptBox["x", "2"]}]], ")"}], 
                   RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], ")"}]}], 
           "\[NotEqual]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", ".3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", ".5"}], "}"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"PlotLegends", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
             "\"\<Re[x eom]>0\>\"", ",", "\"\<Im[x eom]\[NotEqual]0\>\"", 
              ",", "\"\<Re[y eom]>y\>\""}], "}"}]}], ","}], "*)"}], 
         RowBox[{"FrameLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}]}], ",", 
         RowBox[{"PlotLabel", "\[Rule]", 
          RowBox[{"\"\<\!\(\*OverscriptBox[\(\[Zeta]\), \(^\)]\)=\>\"", "<>", 
           RowBox[{"ToString", "[", "\[Zeta]", "]"}]}]}], ",", 
         RowBox[{"PlotPoints", "\[Rule]", "50"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", "Larger"}], ",", " ", 
         RowBox[{"Mesh", "\[Rule]", "20"}], ",", 
         RowBox[{"MeshFunctions", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{"#2", " ", "&"}], "}"}]}], ",", 
         RowBox[{"MeshStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Black", ",", "Dashed"}], "}"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Yellow", ",", 
            RowBox[{"Opacity", "[", "1", "]"}]}], "}"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"plt3", "=", 
       RowBox[{"RegionPlot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Re", "@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["\[Lambda]", "6"], 
                 RowBox[{"(", 
                  RowBox[{"x", "-", "Xb"}], ")"}]}], "+", 
                RowBox[{
                 FractionBox[
                  RowBox[{"n", "+", "1"}], "6"], "\[Lambda]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", 
                    RowBox[{"16", 
                    SuperscriptBox["\[Pi]", "2"]}]], "y", " ", 
                    RowBox[{"Log", "[", "y", "]"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox[
                    RowBox[{"4", " ", "x"}], 
                    RowBox[{"\[Zeta]", " ", "y"}]], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
                RowBox[{
                 FractionBox["\[Lambda]", "6"], 
                 FractionBox["1", 
                  RowBox[{"16", 
                   SuperscriptBox["\[Pi]", "2"]}]], "z", " ", 
                 RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], "/.", 
              RowBox[{"z", "\[Rule]", 
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"\[Lambda]", " ", "x"}], "3"], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "1"}], ")"}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox[
                    SuperscriptBox["y", "2"], 
                    RowBox[{"2", "\[Zeta]", " ", 
                    SuperscriptBox["x", "2"]}]], ")"}], 
                   RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], ")"}]}], ">", 
           "y"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", ".3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", ".5"}], "}"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"PlotLegends", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
             "\"\<Re[x eom]>0\>\"", ",", "\"\<Im[x eom]\[NotEqual]0\>\"", 
              ",", "\"\<Re[y eom]>y\>\""}], "}"}]}], ","}], "*)"}], 
         RowBox[{"FrameLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}]}], ",", 
         RowBox[{"PlotLabel", "\[Rule]", 
          RowBox[{"\"\<\!\(\*OverscriptBox[\(\[Zeta]\), \(^\)]\)=\>\"", "<>", 
           RowBox[{"ToString", "[", "\[Zeta]", "]"}]}]}], ",", 
         RowBox[{"PlotPoints", "\[Rule]", "50"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", "Larger"}], ",", " ", 
         RowBox[{"Mesh", "\[Rule]", "20"}], ",", 
         RowBox[{"MeshFunctions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#1", "-", "#2"}], "&"}], "}"}]}], ",", 
         RowBox[{"MeshStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Black", ",", "Dashed"}], "}"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Green", ",", 
            RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"plt", "=", 
       RowBox[{"Show", "[", 
        RowBox[{"plt2", ",", "plt3", ",", "plt1"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ParentDirectory", "[", 
            RowBox[{"DirectoryName", "[", 
             RowBox[{"NotebookFileName", "[", "]"}], "]"}], "]"}], ",", " ", 
           RowBox[{"\"\<ssi-hf-soln-existence-\>\"", "<>", 
            RowBox[{"ToString", "[", "\[Zeta]", "]"}], "<>", 
            "\"\<.png\>\""}]}], "}"}], "]"}], ",", "plt"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "\[Zeta]s"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.6785740480439997`*^9, 3.678574105124*^9}, {
   3.6785741420769997`*^9, 3.6785742009820004`*^9}, {3.678574239743*^9, 
   3.6785742925950003`*^9}, {3.678574353303*^9, 3.6785745001940002`*^9}, {
   3.678574567693*^9, 3.678574614133*^9}, {3.678574781243*^9, 
   3.67857478131*^9}, {3.678574814068*^9, 3.6785748338640003`*^9}, {
   3.678574894796*^9, 3.6785749842790003`*^9}, {3.678575040101*^9, 
   3.678575044008*^9}, {3.6785793869700003`*^9, 3.678579397977*^9}, {
   3.678579442425*^9, 3.6785794611610003`*^9}, {3.679048412193*^9, 
   3.679048867322*^9}, {3.679049008002*^9, 3.679049089723*^9}, {
   3.679049124567*^9, 3.679049193574*^9}, 3.679050050514*^9, {
   3.685693088512*^9, 3.685693118111*^9}, {3.685699726076*^9, 
   3.685699726368*^9}, 3.685699915083*^9, {3.685699954729*^9, 
   3.685700046848*^9}, 3.6857006802720003`*^9, {3.686403533136405*^9, 
   3.686403550058405*^9}, {3.6864079974394054`*^9, 3.686408000029405*^9}, 
   3.6870039997650003`*^9, {3.6881845524890003`*^9, 3.688184564771*^9}, {
   3.688184606775*^9, 3.6881846438929996`*^9}, {3.6881847058059998`*^9, 
   3.688184813115*^9}, {3.6881848794049997`*^9, 3.688184882913*^9}, {
   3.688184961025*^9, 3.688185119973*^9}, {3.688185240435*^9, 
   3.688185256785*^9}, {3.688185318005*^9, 3.688185320118*^9}, {
   3.688185381733*^9, 3.688185402125*^9}, {3.688185461469*^9, 
   3.688185478415*^9}, {3.6881855363640003`*^9, 3.688185682483*^9}, {
   3.688185734689*^9, 3.688185772175*^9}, {3.688185815631*^9, 
   3.688185832803*^9}, {3.688185865863*^9, 3.688186116076*^9}, {
   3.688186159152*^9, 3.6881861678529997`*^9}, 3.688186213751*^9, {
   3.688186259927*^9, 3.6881862648599997`*^9}, {3.6912217058640003`*^9, 
   3.691221708073*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1228, 738},
WindowMargins->{{135, Automatic}, {Automatic, 19}},
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 29, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 142, 1, 101, "Title"],
Cell[725, 25, 274, 5, 30, "Text"],
Cell[1002, 32, 486, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[1513, 44, 104, 1, 70, "Section"],
Cell[1620, 47, 462, 11, 51, "Text"],
Cell[2085, 60, 758, 25, 69, "Input"],
Cell[CellGroupData[{
Cell[2868, 89, 853, 23, 35, "Input"],
Cell[3724, 114, 5587, 104, 388, "Output"]
}, Open  ]],
Cell[9326, 221, 563, 13, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9926, 239, 101, 1, 70, "Section"],
Cell[CellGroupData[{
Cell[10052, 244, 3972, 115, 274, "Input"],
Cell[14027, 361, 161, 3, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14237, 370, 119, 1, 70, "Section"],
Cell[14359, 373, 14718, 368, 680, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29114, 746, 104, 1, 70, "Section"],
Cell[29221, 749, 101, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[29347, 754, 487, 14, 56, "Input"],
Cell[29837, 770, 104, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29978, 776, 7551, 154, 363, "Input"],
Cell[37532, 932, 670, 12, 21, "Message"],
Cell[38205, 946, 149, 3, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38403, 955, 92, 1, 70, "Section"],
Cell[CellGroupData[{
Cell[38520, 960, 8585, 218, 509, "Input"],
Cell[47108, 1180, 40011, 765, 368, "Output"],
Cell[87122, 1947, 40813, 777, 377, "Output"],
Cell[127938, 2726, 40755, 777, 382, "Output"]
}, Open  ]],
Cell[168708, 3506, 1554, 38, 72, "Input"],
Cell[CellGroupData[{
Cell[170287, 3548, 7103, 131, 207, "Input"],
Cell[177393, 3681, 152, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177582, 3689, 2032, 49, 57, "Input"],
Cell[179617, 3740, 7315, 209, 397, "Output"]
}, Open  ]],
Cell[186947, 3952, 608, 14, 31, "Input"],
Cell[187558, 3968, 14332, 335, 516, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/ssi2piea-hf-renormalization.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    195396,       5207]
NotebookOptionsPosition[    191199,       5060]
NotebookOutlinePosition[    191693,       5080]
CellTagsIndexPosition[    191650,       5077]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Renormalization of Soft Symmetry Improved 2PIEA gap equations in the \
Hartree-Fock approximation\
\>", "Title",
 CellChangeTimes->{{3.630103253774152*^9, 3.63010326765805*^9}, {
  3.674254555170274*^9, 3.67425455596932*^9}, {3.685692132947*^9, 
  3.6856921469630003`*^9}}],

Cell[TextData[{
 "Supplement to the paper \"Soft symmetry improvement of two particle \
irreducible effective actions\" by Michael Brown, Ian Whittingham.\n  \n",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " notebook to compute couter-terms for the Hartree-Fock truncation of the \
SSI-2PIEA"
}], "Text",
 CellChangeTimes->{{3.631934054956205*^9, 3.6319340746900797`*^9}, {
   3.631943253620657*^9, 3.631943288500411*^9}, {3.631945951102379*^9, 
   3.631945965480818*^9}, {3.674254559332512*^9, 3.6742545832878823`*^9}, {
   3.685692078587*^9, 3.685692126915*^9}, {3.6870100835109997`*^9, 
   3.687010132038*^9}, 3.688204864026*^9}],

Cell[CellGroupData[{

Cell["Hartree-Fock", "Section",
 CellChangeTimes->{{3.630103278939086*^9, 3.630103281295829*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "veom", ",", "geom", ",", "neom", ",", "regularisedtadpoles", ",", 
    "mg2soln", ",", "mn2soln", ",", "cteq", ",", "cteq2", ",", "cteqs", ",", 
    "ctsolns", ",", "cts", ",", "ctegs3", ",", "rnveom", ",", "veomCtEqs", 
    ",", "\[Delta]m", ",", "\[Delta]\[Lambda]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.630103867805504*^9, 3.63010386853444*^9}, {
   3.6301039436463327`*^9, 3.6301039449606113`*^9}, 3.63193403661138*^9, {
   3.631945870920216*^9, 3.63194587813556*^9}, {3.685729581676*^9, 
   3.685729671992*^9}, {3.6857297049230003`*^9, 3.685729716852*^9}}],

Cell[CellGroupData[{

Cell["Hartree-Fock gap equations with counterterms", "Subsection",
 CellChangeTimes->{{3.630026048047773*^9, 3.630026056264834*^9}}],

Cell[TextData[{
 "Goldstone equation of motion. Quantities in reference to the paper are:\np \
is the four-momentum flowing through the propagators ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalDelta]", "G"], 
    RowBox[{"-", "1"}]], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalDelta]", "N"], 
    RowBox[{"-", "1"}]], TraditionalForm]]],
 ",\nmg2 is the Goldstone mass squared ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["m", "G"], "2"], TraditionalForm]]],
 ",\nmn2 is the Higgs mass squared ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["m", "H"], "2"], TraditionalForm]]],
 ",\nZ and Z\[CapitalDelta] are the wavefunction a propagator renormalization \
constants,\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["m", "2"], TraditionalForm]]],
 " is the (renormalized) Lagrangian mass parameter, ",
 Cell[BoxData[
  SuperscriptBox[
   SubscriptBox["\[Delta]m", "0"], "2"]], "Input",
  CellChangeTimes->{{3.630021446945766*^9, 3.630021637543621*^9}, {
    3.630718811101985*^9, 3.630718862522847*^9}, {3.630719145303815*^9, 
    3.630719162206292*^9}, 3.630719269342946*^9}],
 ", ",
 Cell[BoxData[
  SuperscriptBox[
   SubscriptBox["\[Delta]m", "1"], "2"]], "Input",
  CellChangeTimes->{{3.630021446945766*^9, 3.630021637543621*^9}, {
    3.630718811101985*^9, 3.630718862522847*^9}, {3.630719145303815*^9, 
    3.630719162206292*^9}, 3.630719269342946*^9}],
 " are its counter-terms,\n\[Lambda] is the (renormalized) four point \
coupling,\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]\[Lambda]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]\[Lambda]", 
    RowBox[{"1", "a"}]], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]\[Lambda]", 
    RowBox[{"1", "b"}]], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]\[Lambda]", 
    RowBox[{"2", "a"}]], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]\[Lambda]", 
    RowBox[{"2", "b"}]], TraditionalForm]]],
 " are the independent coupling counter-terms,\nv is the scalar field vacuum \
expectation value,\n\[HBar] is the reduced Planck constant,\nn is the number \
of fields in the O(n) symmetry group,\n\[Xi] is the stiffness parameter,\n\
\[Epsilon] is the solution of the Goldstone zero mode equation,\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"ssi", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"V\[Beta]", " ", 
       SuperscriptBox[
        SubscriptBox["m", "G"], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "\[Epsilon]"], "-", "1"}], ")"}]}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is the soft symmetry improvement term in the propagator eoms,\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"ssi2", "=", 
    RowBox[{
     FractionBox["1", "\[Xi]"], 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], "2", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["m", "G"], "2"], "\[Epsilon]"}], ")"}], "2"]}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is the other soft symmetry improvement term in the vev eom,\n\
t\[Infinity]g, t\[Infinity]n are the divergent tadpole integrals for the \
Goldstone, Higgs resp.,\ntfing, tfinn are the finite parts of the tadpoles \
for the Goldstone, Higgs resp."
}], "Text",
 CellChangeTimes->{{3.6319444925925694`*^9, 3.631944811897361*^9}, {
  3.631944844275845*^9, 3.631944860047556*^9}, {3.6742546518988066`*^9, 
  3.6742546543729477`*^9}, {3.674265129748105*^9, 3.674265281396779*^9}, {
  3.6742664672946086`*^9, 3.674266479697318*^9}, {3.674267361176736*^9, 
  3.674267401834061*^9}, {3.6742675432471495`*^9, 3.6742675432471495`*^9}}],

Cell["Vev equation of motion", "Text",
 CellChangeTimes->{{3.674254664053502*^9, 3.6742546783443193`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"veom", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["Z\[CapitalDelta]", 
     RowBox[{"-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], "+", 
      SuperscriptBox[
       SubscriptBox["\[Delta]m", "0"], "2"]}], ")"}], "v"}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Lambda]", "+", 
      SubscriptBox["\[Delta]\[Lambda]", "0"]}], "6"], 
    SuperscriptBox["v", "3"]}], "+", 
   RowBox[{
    FractionBox["\[HBar]", "6"], "Z\[CapitalDelta]", 
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", 
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"1", "a"}]]}], ")"}], "v", 
    RowBox[{"(", 
     RowBox[{"t\[Infinity]g", "+", "tfing", "+", "ssi"}], ")"}]}], "+", 
   RowBox[{
    FractionBox["\[HBar]", "6"], "Z\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "\[Lambda]"}], "+", 
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"1", "a"}]], "+", 
      RowBox[{"2", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"1", "b"}]]}]}], ")"}], "v", 
    RowBox[{"(", 
     RowBox[{"t\[Infinity]n", "+", "tfinn"}], ")"}]}], "+", 
   RowBox[{"v", " ", "ssi2"}]}]}]], "Input",
 CellChangeTimes->{{3.6742546818305187`*^9, 3.6742546851727095`*^9}, 
   3.6742553437393775`*^9, {3.674264661905346*^9, 3.6742649315477686`*^9}, {
   3.6742666052374983`*^9, 3.6742666061845527`*^9}, {3.6742671500776615`*^9, 
   3.6742671507527*^9}, {3.674267405458268*^9, 3.6742674062623143`*^9}, {
   3.6742675509275885`*^9, 3.6742675511266003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ssi2", " ", "v"}], "+", 
  FractionBox[
   RowBox[{"v", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], "+", 
      SubsuperscriptBox["\[Delta]m", "0", "2"]}], ")"}]}], 
   "Z\[CapitalDelta]"], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["v", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", 
     SubscriptBox["\[Delta]\[Lambda]", "0"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"ssi", "+", "tfing", "+", "t\[Infinity]g"}], ")"}], " ", "v", " ",
    "Z\[CapitalDelta]", " ", "\[HBar]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", 
     SubscriptBox["\[Delta]\[Lambda]", "a"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"tfinn", "+", "t\[Infinity]n"}], ")"}], " ", "v", " ", 
   "Z\[CapitalDelta]", " ", "\[HBar]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "\[Lambda]"}], "+", 
     SubscriptBox["\[Delta]\[Lambda]", "a"], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.685727686677*^9, 3.6857297715439997`*^9, 
  3.687010156668*^9}]
}, Open  ]],

Cell["Goldstone equation of motion", "Text",
 CellChangeTimes->{{3.6742546562540555`*^9, 3.6742546609143224`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"geom", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["p", "2"], "-", "mg2"}], "\[Equal]", 
   RowBox[{
    RowBox[{"Z", " ", "Z\[CapitalDelta]", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    SuperscriptBox["m", "2"], "-", 
    SuperscriptBox[
     SubscriptBox["\[Delta]m", "1"], "2"], "-", 
    RowBox[{"Z\[CapitalDelta]", 
     FractionBox[
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"1", "a"}]]}], "6"], 
     SuperscriptBox["v", "2"]}], "-", 
    RowBox[{
     FractionBox["\[HBar]", "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}], "\[Lambda]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", "a"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", "b"}]]}]}], ")"}], 
     SuperscriptBox["Z\[CapitalDelta]", "2"], 
     RowBox[{"(", 
      RowBox[{"t\[Infinity]g", "+", "tfing", "+", "ssi"}], ")"}]}], "-", 
    RowBox[{
     FractionBox["\[HBar]", "6"], 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", "a"}]]}], ")"}], 
     SuperscriptBox["Z\[CapitalDelta]", "2"], 
     RowBox[{"(", 
      RowBox[{"t\[Infinity]n", "+", "tfinn"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.630021446945766*^9, 3.630021637543621*^9}, {
   3.630718811101985*^9, 3.630718862522847*^9}, {3.630719145303815*^9, 
   3.630719162206292*^9}, 3.630719269342946*^9, {3.67425689789027*^9, 
   3.674256899583367*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "mg2"}], "+", 
   SuperscriptBox["p", "2"]}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["m", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["p", "2"], " ", "Z", " ", "Z\[CapitalDelta]"}], "-", 
   SubsuperscriptBox["\[Delta]m", "1", "2"], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    SuperscriptBox["v", "2"], " ", "Z\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", 
      SubscriptBox["\[Delta]\[Lambda]", "a"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"tfinn", "+", "t\[Infinity]n"}], ")"}], " ", 
    SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", 
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"ssi", "+", "tfing", "+", "t\[Infinity]g"}], ")"}], " ", 
    SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "a"}]]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.6857276866879997`*^9, 3.685729771594*^9, 
  3.687010156676*^9}]
}, Open  ]],

Cell["Higgs equation of motion", "Text",
 CellChangeTimes->{{3.631944826102714*^9, 3.631944831528338*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"neom", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["p", "2"], "-", "mn2"}], "\[Equal]", 
   RowBox[{
    RowBox[{"Z", " ", "Z\[CapitalDelta]", " ", 
     SuperscriptBox["p", "2"]}], "-", 
    SuperscriptBox["m", "2"], "-", 
    SuperscriptBox[
     SubscriptBox["\[Delta]m", "1"], "2"], "-", 
    RowBox[{"Z\[CapitalDelta]", " ", 
     SuperscriptBox["v", "2"], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "\[Lambda]"}], "+", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"1", "a"}]], "+", 
        RowBox[{"2", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"1", "b"}]]}]}], ")"}], "6"]}], "-", 
    RowBox[{
     FractionBox["\[HBar]", "6"], 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", "a"}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     SuperscriptBox["Z\[CapitalDelta]", "2"], 
     RowBox[{"(", 
      RowBox[{"t\[Infinity]g", "+", "tfing", "+", "ssi"}], ")"}]}], "-", 
    RowBox[{
     FractionBox["\[HBar]", "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "\[Lambda]"}], "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", "a"}]], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", "b"}]]}]}], ")"}], 
     SuperscriptBox["Z\[CapitalDelta]", "2"], 
     RowBox[{"(", 
      RowBox[{"t\[Infinity]n", "+", "tfinn"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.630021678382547*^9, 3.630021704314166*^9}, {
   3.630718870388383*^9, 3.6307188995963717`*^9}, 3.630719166936871*^9, {
   3.6742569474121027`*^9, 3.6742571250082607`*^9}, 3.674259313123413*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "mn2"}], "+", 
   SuperscriptBox["p", "2"]}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["m", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["p", "2"], " ", "Z", " ", "Z\[CapitalDelta]"}], "-", 
   SubsuperscriptBox["\[Delta]m", "1", "2"], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"ssi", "+", "tfing", "+", "t\[Infinity]g"}], ")"}], " ", 
    SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", 
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    SuperscriptBox["v", "2"], " ", "Z\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "\[Lambda]"}], "+", 
      SubscriptBox["\[Delta]\[Lambda]", "a"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"tfinn", "+", "t\[Infinity]n"}], ")"}], " ", 
    SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "\[Lambda]"}], "+", 
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"2", " ", "a"}]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.685727686734*^9, 3.685729771606*^9, 3.687010156689*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Infinite parts of tadpoles in MSbar", "Subsection",
 CellChangeTimes->{{3.630026064566551*^9, 3.630026076298305*^9}}],

Cell["MSbar rules for 4 - 2 \[Epsilon] dimensions", "Text",
 CellChangeTimes->{{3.631944887715045*^9, 3.631944909807379*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"regularisedtadpoles", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t\[Infinity]g", "\[Rule]", 
     RowBox[{
      RowBox[{"c0", " ", 
       SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
      RowBox[{"c1", " ", "mg2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["\[CapitalLambda]", "2"], "/", 
         SuperscriptBox["\[Mu]", "2"]}], "]"}]}]}]}], ",", 
    RowBox[{"t\[Infinity]n", "\[Rule]", 
     RowBox[{
      RowBox[{"c0", " ", 
       SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
      RowBox[{"c1", " ", "mn2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["\[CapitalLambda]", "2"], "/", 
         SuperscriptBox["\[Mu]", "2"]}], "]"}]}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6300217199902153`*^9, 3.630021795120623*^9}, {
   3.630023081143161*^9, 3.630023085799274*^9}, {3.630024250903257*^9, 
   3.630024252815749*^9}, {3.6300255856396933`*^9, 3.6300255887931633`*^9}, {
   3.6742552536282234`*^9, 3.6742552672*^9}, 3.6857248733640003`*^9, 
   3.6857296056429996`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t\[Infinity]g", "\[Rule]", 
    RowBox[{
     RowBox[{"c0", " ", 
      SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
     RowBox[{"c1", " ", "mg2", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]}], ",", 
   RowBox[{"t\[Infinity]n", "\[Rule]", 
    RowBox[{
     RowBox[{"c0", " ", 
      SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
     RowBox[{"c1", " ", "mn2", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.685727686743*^9, 3.685729771618*^9, 3.687010156697*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sub in tadpole expressions, eliminate mn2 and solve for mg2", \
"Subsection",
 CellChangeTimes->{{3.630026094052483*^9, 3.6300261193085413`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mg2soln", "=", 
  RowBox[{"mg2", "/.", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"geom", "/.", "regularisedtadpoles"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"neom", "/.", "regularisedtadpoles"}], ",", "mn2"}], "]"}], 
       "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"#", ",", "mg2"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "&"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6300219405060997`*^9, 3.630022006885762*^9}, {
  3.6300220493173313`*^9, 3.630022049428967*^9}, {3.630022757772922*^9, 
  3.630022762696628*^9}, {3.630023309918728*^9, 3.630023312023573*^9}, {
  3.630103888019178*^9, 3.6301038887333*^9}, {3.6742591979618263`*^9, 
  3.674259199665924*^9}, {3.685729606592*^9, 3.685729607849*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["m", "2"]}], "-", 
    SuperscriptBox["p", "2"], "+", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", "Z", " ", "Z\[CapitalDelta]"}], "-", 
    SubsuperscriptBox["\[Delta]m", "1", "2"], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["v", "2"], " ", "Z\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", "a"]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", "tfinn", " ", 
     SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", "c0", " ", 
     SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", "ssi", " ", 
     SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", "tfing", " ", 
     SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", "c0", " ", 
     SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"c1", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], ")"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", "c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Lambda]"}], "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"c1", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], ")"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", "c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Lambda]"}], "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"c1", " ", 
      SuperscriptBox["p", "2"], " ", "Z", " ", 
      SuperscriptBox["Z\[CapitalDelta]", "3"], " ", "\[HBar]", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], ")"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", "c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Lambda]"}], "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"c1", " ", 
      SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
      SubsuperscriptBox["\[Delta]m", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], ")"}]}], 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", "c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Lambda]"}], "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"c1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi", " ", 
      SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
      SuperscriptBox["\[HBar]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}], "2"]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", "c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Lambda]"}], "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"c1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "tfing", " ", 
      SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
      SuperscriptBox["\[HBar]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}], "2"]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", "c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Lambda]"}], "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"c0", " ", "c1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
      SuperscriptBox["\[CapitalLambda]", "2"], " ", 
      SuperscriptBox["\[HBar]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}], "2"]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", "c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Lambda]"}], "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"c1", " ", 
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["Z\[CapitalDelta]", "3"], " ", "\[HBar]", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[Lambda]"}], "+", 
        SubscriptBox["\[Delta]\[Lambda]", "a"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", "c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Lambda]"}], "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"c1", " ", "tfinn", " ", 
      SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
      SuperscriptBox["\[HBar]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[Lambda]"}], "+", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", "c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Lambda]"}], "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"c0", " ", "c1", " ", 
      SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
      SuperscriptBox["\[CapitalLambda]", "2"], " ", 
      SuperscriptBox["\[HBar]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[Lambda]"}], "+", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", "c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Lambda]"}], "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", "c1", " ", 
     SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["\[CapitalLambda]", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "a"}]]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["c1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
      SuperscriptBox["\[HBar]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}], "2"]}], 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         FractionBox["1", "6"], " ", "c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[Lambda]"}], "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.68572768679*^9, 3.6857297716689997`*^9, 
  3.687010156856*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mn2soln", "=", 
  RowBox[{"mn2", "/.", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"neom", "/.", "regularisedtadpoles"}], "/.", 
      RowBox[{"mg2", "\[Rule]", "mg2soln"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"#", ",", "mn2"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "&"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.674259881367915*^9, 3.6742599568412323`*^9}, {
   3.674260514436125*^9, 3.6742605152851734`*^9}, 3.68572960873*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", "c1", " ", 
     SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["\[CapitalLambda]", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[Lambda]"}], "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "a"}]], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["m", "2"]}], "-", 
    SuperscriptBox["p", "2"], "+", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", "Z", " ", "Z\[CapitalDelta]"}], "-", 
    SubsuperscriptBox["\[Delta]m", "1", "2"], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["v", "2"], " ", "Z\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[Lambda]"}], "+", 
       SubscriptBox["\[Delta]\[Lambda]", "a"], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", "tfinn", " ", 
     SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[Lambda]"}], "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "a"}]], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", "c0", " ", 
     SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[Lambda]"}], "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "a"}]], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", " ", "a"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"ssi", "+", "tfing", "+", 
       RowBox[{"c0", " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"c1", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["m", "2"]}], "-", 
            SuperscriptBox["p", "2"], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "Z", " ", "Z\[CapitalDelta]"}], 
            "-", 
            SubsuperscriptBox["\[Delta]m", "1", "2"], "-", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             SuperscriptBox["v", "2"], " ", "Z\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]", "+", 
               SubscriptBox["\[Delta]\[Lambda]", "a"]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["1", "6"], " ", "tfinn", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]", "+", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["1", "6"], " ", "c0", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
             SuperscriptBox["\[CapitalLambda]", "2"], " ", "\[HBar]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]", "+", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "a"}]]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["1", "6"], " ", "ssi", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["1", "6"], " ", "tfing", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["1", "6"], " ", "c0", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
             SuperscriptBox["\[CapitalLambda]", "2"], " ", "\[HBar]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"c1", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]", "+", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]]}], ")"}]}], 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 FractionBox["1", "6"], " ", "c1", " ", 
                 SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["\[CapitalLambda]", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[Lambda]"}], "+", 
                   SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "a"}]], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"c1", " ", 
              SuperscriptBox["p", "2"], " ", 
              SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]", "+", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]]}], ")"}]}], 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 FractionBox["1", "6"], " ", "c1", " ", 
                 SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["\[CapitalLambda]", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[Lambda]"}], "+", 
                   SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "a"}]], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "-", 
            FractionBox[
             RowBox[{"c1", " ", 
              SuperscriptBox["p", "2"], " ", "Z", " ", 
              SuperscriptBox["Z\[CapitalDelta]", "3"], " ", "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]", "+", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]]}], ")"}]}], 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 FractionBox["1", "6"], " ", "c1", " ", 
                 SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["\[CapitalLambda]", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[Lambda]"}], "+", 
                   SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "a"}]], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"c1", " ", 
              SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
              SubsuperscriptBox["\[Delta]m", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]", "+", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]]}], ")"}]}], 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 FractionBox["1", "6"], " ", "c1", " ", 
                 SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["\[CapitalLambda]", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[Lambda]"}], "+", 
                   SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "a"}]], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"c1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi", " ", 
              SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
              SuperscriptBox["\[HBar]", "2"], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]", "+", 
                 SubscriptBox["\[Delta]\[Lambda]", 
                  RowBox[{"2", " ", "a"}]]}], ")"}], "2"]}], 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 FractionBox["1", "6"], " ", "c1", " ", 
                 SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["\[CapitalLambda]", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[Lambda]"}], "+", 
                   SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "a"}]], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"c1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "tfing", " ", 
              SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
              SuperscriptBox["\[HBar]", "2"], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]", "+", 
                 SubscriptBox["\[Delta]\[Lambda]", 
                  RowBox[{"2", " ", "a"}]]}], ")"}], "2"]}], 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 FractionBox["1", "6"], " ", "c1", " ", 
                 SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["\[CapitalLambda]", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[Lambda]"}], "+", 
                   SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "a"}]], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"c0", " ", "c1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
              SuperscriptBox["\[CapitalLambda]", "2"], " ", 
              SuperscriptBox["\[HBar]", "2"], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Lambda]", "+", 
                 SubscriptBox["\[Delta]\[Lambda]", 
                  RowBox[{"2", " ", "a"}]]}], ")"}], "2"]}], 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 FractionBox["1", "6"], " ", "c1", " ", 
                 SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["\[CapitalLambda]", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[Lambda]"}], "+", 
                   SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "a"}]], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"c1", " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["Z\[CapitalDelta]", "3"], " ", "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]", "+", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[Lambda]"}], "+", 
                SubscriptBox["\[Delta]\[Lambda]", "a"], "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}], 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 FractionBox["1", "6"], " ", "c1", " ", 
                 SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["\[CapitalLambda]", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[Lambda]"}], "+", 
                   SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "a"}]], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"c1", " ", "tfinn", " ", 
              SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
              SuperscriptBox["\[HBar]", "2"], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]", "+", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[Lambda]"}], "+", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]], "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[Delta]\[Lambda]", 
                  RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 FractionBox["1", "6"], " ", "c1", " ", 
                 SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["\[CapitalLambda]", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[Lambda]"}], "+", 
                   SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "a"}]], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"c0", " ", "c1", " ", 
              SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
              SuperscriptBox["\[CapitalLambda]", "2"], " ", 
              SuperscriptBox["\[HBar]", "2"], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Lambda]", "+", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[Lambda]"}], "+", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "a"}]], "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[Delta]\[Lambda]", 
                  RowBox[{"2", " ", "b"}]]}]}], ")"}]}], 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 FractionBox["1", "6"], " ", "c1", " ", 
                 SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   SuperscriptBox["\[CapitalLambda]", "2"], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[Lambda]"}], "+", 
                   SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "a"}]], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[Delta]\[Lambda]", 
                    RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           FractionBox["1", "6"], " ", "c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "a"}]]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["c1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox["Z\[CapitalDelta]", "4"], " ", 
            SuperscriptBox["\[HBar]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["\[CapitalLambda]", "2"], 
               SuperscriptBox["\[Mu]", "2"]], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]", "+", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "a"}]]}], ")"}], "2"]}], 
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               FractionBox["1", "6"], " ", "c1", " ", 
               SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
               RowBox[{"Log", "[", 
                FractionBox[
                 SuperscriptBox["\[CapitalLambda]", "2"], 
                 SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "\[Lambda]"}], "+", 
                 SubscriptBox["\[Delta]\[Lambda]", 
                  RowBox[{"2", " ", "a"}]], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["\[Delta]\[Lambda]", 
                   RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6857276868529997`*^9, 3.68572977173*^9, 
  3.687010156891*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Gather divergences proportional v, tfing and tfinn and set independently to \
zero\
\>", "Subsection",
 CellChangeTimes->{{3.63002612899226*^9, 3.63002616209772*^9}}],

Cell["\<\
First we subtract the finite equation of motion, then gather coefficients of \
the remainder into a list and set each to zero (after some trimming and \
simplifying).\
\>", "Text",
 CellChangeTimes->{{3.631945244447894*^9, 3.6319453097587843`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cteq", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{"mg2soln", "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{
                FractionBox["\[Lambda]", "6"], 
                SuperscriptBox["v", "2"]}], "-", 
               RowBox[{
                FractionBox["\[HBar]", "6"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "+", "1"}], ")"}], "\[Lambda]"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"tfing", "+", "ssi"}], ")"}]}], "-", 
               RowBox[{
                FractionBox["\[HBar]", "6"], 
                RowBox[{"(", "\[Lambda]", ")"}], 
                RowBox[{"(", "tfinn", ")"}]}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "v", ",", "tfing", ",", "tfinn"}], "}"}]}], 
           "]"}], "//", "Flatten"}], ")"}], "//", "DeleteDuplicates"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], ")"}], "\[Equal]", "0"}], "//", 
   "Thread"}]}]], "Input",
 CellChangeTimes->{{3.630024801628667*^9, 3.630024810908495*^9}, {
   3.630025128947822*^9, 3.630025151352537*^9}, {3.630025202227331*^9, 
   3.6300252032247143`*^9}, {3.630025296739283*^9, 3.630025303945628*^9}, 
   3.6300257621847754`*^9, {3.630103899530512*^9, 3.63010390017029*^9}, {
   3.630718992894826*^9, 3.630718993092227*^9}, {3.674259247768675*^9, 
   3.674259254253046*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[HBar]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "18"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", "ssi", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Z\[CapitalDelta]", "2"]}], ")"}]}], "-", 
            RowBox[{"18", " ", "c0", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"c1", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["\[CapitalLambda]", "2"], 
               SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "18"}], " ", 
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}], "+", 
               RowBox[{"3", " ", "\[Lambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}]}], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", "ssi"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", "ssi", " ", 
                   SuperscriptBox["Z\[CapitalDelta]", "2"]}], "+", 
                  RowBox[{"2", " ", "c0", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                   SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                "\[HBar]"}], "+", 
               RowBox[{"c1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", 
                " ", "\[HBar]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SuperscriptBox["m", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", "ssi", " ", 
                   "\[Lambda]", " ", "\[HBar]"}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"36", " ", 
          SubsuperscriptBox["\[Delta]m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"c1", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
             "\[HBar]", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["\[CapitalLambda]", "2"], 
               SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
            RowBox[{"c1", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["\[CapitalLambda]", "2"], 
               SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "b"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "36"}], " ", 
                RowBox[{"(", 
                 RowBox[{"ssi", "+", 
                  RowBox[{"c0", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"c1", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "36"}], " ", 
                   SuperscriptBox["m", "2"]}], "+", 
                  RowBox[{"6", " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", "ssi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", "ssi", " ", 
                    SuperscriptBox["Z\[CapitalDelta]", "2"]}], "+", 
                    RowBox[{"c0", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                    SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                   "\[HBar]"}], "+", 
                  RowBox[{"c1", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                   SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", 
                   " ", "\[HBar]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", "ssi", " ", 
                    "\[Lambda]", " ", "\[HBar]"}]}], ")"}], " ", 
                   RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox["\[CapitalLambda]", "2"], 
                    SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "c1", " ", 
                SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"ssi", "+", 
                    RowBox[{"c0", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"c1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", "ssi", " ", 
                    "\[Lambda]", " ", "\[HBar]"}]}], ")"}], " ", 
                   RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox["\[CapitalLambda]", "2"], 
                    SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "a"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "18"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi"}], "+", 
                  RowBox[{"c0", " ", "n", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"c1", " ", "n", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "18"}], " ", 
                   SuperscriptBox["m", "2"]}], "-", 
                  RowBox[{"3", " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"ssi", "+", 
                    RowBox[{"n", " ", "ssi"}], "-", 
                    RowBox[{"2", " ", "ssi", " ", 
                    SuperscriptBox["Z\[CapitalDelta]", "2"]}], "-", 
                    RowBox[{"2", " ", "c0", " ", 
                    SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                   "\[HBar]"}], "+", 
                  RowBox[{"c1", " ", 
                   SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", 
                   " ", "\[HBar]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", "ssi", " ", 
                    "\[Lambda]", " ", "\[HBar]"}]}], ")"}], " ", 
                   RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox["\[CapitalLambda]", "2"], 
                    SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"c1", " ", "n", " ", 
                SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"ssi", "+", 
                    RowBox[{"c0", " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
                  RowBox[{"c1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "n"}], ")"}], " ", "ssi", " ", 
                    "\[Lambda]", " ", "\[HBar]"}]}], ")"}], " ", 
                   RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox["\[CapitalLambda]", "2"], 
                    SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"c1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "a"}]]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
      ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Lambda]", " ", "\[HBar]"}], "6"]}], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "a"}]]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"c1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "a"}]]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], "\[Equal]",
     "0"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"6", "+", 
       RowBox[{"c1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
        " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[CapitalLambda]", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
       FractionBox["18", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"c1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "a"}]]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], 
      RowBox[{"6", " ", "c1", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}]]}], "\[Equal]", "0"}], ",", 
   "True", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Lambda]", "6"]}], "+", 
     FractionBox[
      RowBox[{"Z\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", "b"]}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Z\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{"n", " ", 
          SubscriptBox["\[Delta]\[Lambda]", "a"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"c1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "a"}]]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], "\[Equal]",
     "0"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"6", " ", "Z", " ", "Z\[CapitalDelta]"}]}], 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"c1", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
       "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
      RowBox[{"c1", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}]], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6857277065889997`*^9, 3.6857297802799997`*^9, 
  3.6870101753450003`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cteq2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{"mn2soln", "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m", "2"]}], "-", 
               RowBox[{
                FractionBox["\[Lambda]", "2"], 
                SuperscriptBox["v", "2"]}], "-", 
               RowBox[{
                FractionBox["\[HBar]", "6"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "1"}], ")"}], "\[Lambda]"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"tfing", "+", "ssi"}], ")"}]}], "-", 
               RowBox[{
                FractionBox["\[HBar]", "2"], 
                RowBox[{"(", "\[Lambda]", ")"}], 
                RowBox[{"(", "tfinn", ")"}]}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "v", ",", "tfing", ",", "tfinn"}], "}"}]}], 
           "]"}], "//", "Flatten"}], ")"}], "//", "DeleteDuplicates"}], "//", 
       "Simplify"}], "//", "FullSimplify"}], ")"}], "\[Equal]", "0"}], "//", 
   "Thread"}]}]], "Input",
 CellChangeTimes->{{3.630024801628667*^9, 3.630024810908495*^9}, {
   3.630025128947822*^9, 3.630025151352537*^9}, {3.630025202227331*^9, 
   3.6300252032247143`*^9}, {3.630025296739283*^9, 3.630025303945628*^9}, 
   3.6300257621847754`*^9, {3.630103899530512*^9, 3.63010390017029*^9}, {
   3.630718992894826*^9, 3.630718993092227*^9}, {3.674259247768675*^9, 
   3.674259254253046*^9}, {3.674259978758486*^9, 3.6742600069300966`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Lambda]", " ", "\[HBar]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "18"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Z\[CapitalDelta]", "2"]}], ")"}]}], "-", 
            RowBox[{"18", " ", "c0", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
            RowBox[{"c1", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["\[CapitalLambda]", "2"], 
               SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "18"}], " ", 
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}], "+", 
               RowBox[{"3", " ", "\[Lambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", "ssi"}], "+", 
                  RowBox[{"2", " ", "c0", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                   SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                "\[HBar]"}], "+", 
               RowBox[{"c1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", 
                " ", "\[HBar]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SuperscriptBox["m", "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi", " ", 
                   "\[Lambda]", " ", "\[HBar]"}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"36", " ", 
          SubsuperscriptBox["\[Delta]m", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"c1", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
             "\[HBar]", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["\[CapitalLambda]", "2"], 
               SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
            RowBox[{"c1", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["\[CapitalLambda]", "2"], 
               SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "b"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "36"}], " ", "c0", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"c1", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi"}], "+", 
                    RowBox[{"c0", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                    SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                    "\[HBar]"}]}], ")"}]}], "+", 
                  RowBox[{"c1", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                   SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", 
                   " ", "\[HBar]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi", " ", 
                    "\[Lambda]", " ", "\[HBar]"}]}], ")"}], " ", 
                   RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox["\[CapitalLambda]", "2"], 
                    SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "c1", " ", 
                SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "c0", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"c1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi", " ", 
                    "\[Lambda]", " ", "\[HBar]"}]}], ")"}], " ", 
                   RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox["\[CapitalLambda]", "2"], 
                    SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "a"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "18"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi"}], "+", 
                  RowBox[{"c0", " ", "n", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"c1", " ", "n", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"(", 
                    RowBox[{"ssi", "-", 
                    RowBox[{"n", " ", "ssi"}], "+", 
                    RowBox[{"2", " ", "c0", " ", 
                    SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
                    SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
                    "\[HBar]"}]}], ")"}]}], "+", 
                  RowBox[{"c1", " ", 
                   SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", 
                   " ", "\[HBar]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi", " ", 
                    "\[Lambda]", " ", "\[HBar]"}]}], ")"}], " ", 
                   RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox["\[CapitalLambda]", "2"], 
                    SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"c1", " ", "n", " ", 
                SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "c0", " ", 
                   SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
                  RowBox[{"c1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi", " ", 
                    "\[Lambda]", " ", "\[HBar]"}]}], ")"}], " ", 
                   RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox["\[CapitalLambda]", "2"], 
                    SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"c1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "a"}]]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
      ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", "+", 
       RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[CapitalLambda]", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}]}]], "+", 
       FractionBox["12", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"c1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "a"}]]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], 
      RowBox[{"2", " ", "c1", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}]]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["Z\[CapitalDelta]", "2"]}], " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], "+", 
            RowBox[{"c1", " ", "n", " ", "\[Lambda]", " ", "\[HBar]", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["\[CapitalLambda]", "2"], 
               SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"c1", " ", 
                SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", 
                " ", "\[HBar]", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["c1", "2"], " ", "n", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
             SuperscriptBox["\[HBar]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}], "2"], " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "b"}]]}]}], ")"}]}], "+", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Z\[CapitalDelta]", "2"]}], ")"}]}], "+", 
            RowBox[{"c1", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
             "\[HBar]", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["\[CapitalLambda]", "2"], 
               SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "n"}], ")"}]}], "-", 
               RowBox[{"c1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", 
                " ", "\[HBar]", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"c1", " ", 
             SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["\[CapitalLambda]", "2"], 
               SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "b"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"c1", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "n"}], ")"}], " ", 
                SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", 
                " ", "\[HBar]", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
               RowBox[{"2", " ", "c1", " ", 
                SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
                SubscriptBox["\[Delta]\[Lambda]", 
                 RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"c1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "a"}]]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
    "\[Equal]", "0"}], ",", "True", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Lambda]", "2"]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "Z\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", "b"]}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"Z\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{"n", " ", 
          SubscriptBox["\[Delta]\[Lambda]", "a"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"c1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "a"}]]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], "\[Equal]",
     "0"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"6", " ", "Z", " ", "Z\[CapitalDelta]"}]}], 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"c1", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
       "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
      RowBox[{"c1", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}]], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6857277401210003`*^9, 3.685729805075*^9, 
  3.687010206856*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solve for counterterms", "Subsection",
 CellChangeTimes->{{3.6300261766826878`*^9, 3.630026181106988*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cteqs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cteq", ",", "cteq2"}], "}"}], "//", "Flatten"}], "//", 
    "FullSimplify"}], "//", "DeleteDuplicates"}]}]], "Input",
 CellChangeTimes->{{3.674260763611377*^9, 3.6742607806333504`*^9}, {
  3.674261238253525*^9, 3.674261239525597*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"6", " ", "ssi"}], "+", 
      RowBox[{"6", " ", "c0", " ", 
       SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
      RowBox[{"6", " ", "c1", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
      RowBox[{"c1", " ", "ssi", " ", "\[Lambda]", " ", "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
      RowBox[{
      "c1", " ", "n", " ", "ssi", " ", "\[Lambda]", " ", "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
      FractionBox[
       RowBox[{"18", " ", "ssi"}], 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
           "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "b"}]]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi"}], "+", 
          RowBox[{"c0", " ", "n", " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["m", "2"], " ", "n", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
          RowBox[{"c1", " ", "n", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
           SubsuperscriptBox["\[Delta]m", "1", "2"]}]}], ")"}]}], 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"c1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
           "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "a"}]]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], 
     RowBox[{"c1", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", 
       FractionBox[
        RowBox[{"18", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"c1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "a"}]]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], ")"}]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"6", "+", 
      RowBox[{"c1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
      FractionBox["18", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
           "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "b"}]]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"c1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
           "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "a"}]]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], 
     RowBox[{"c1", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]], "\[Equal]", "0"}], ",", 
   "True", ",", 
   RowBox[{
    RowBox[{"\[Lambda]", "+", 
     FractionBox[
      RowBox[{"6", " ", "Z\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{"n", " ", 
          SubscriptBox["\[Delta]\[Lambda]", "a"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"c1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "a"}]]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], "\[Equal]", 
    FractionBox[
     RowBox[{"6", " ", "Z\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        SubscriptBox["\[Delta]\[Lambda]", "b"]}], ")"}]}], 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
         "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
        RowBox[{"c1", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"2", " ", "b"}]]}]}], ")"}]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"Z", " ", "Z\[CapitalDelta]"}]}], 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"c1", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
       "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
      RowBox[{"c1", " ", 
       SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}]], "\[Equal]", "0"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"6", " ", "c0", " ", 
       SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
      RowBox[{"6", " ", "c1", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
      RowBox[{"c1", " ", "ssi", " ", "\[Lambda]", " ", "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
      RowBox[{
      "c1", " ", "n", " ", "ssi", " ", "\[Lambda]", " ", "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
      FractionBox[
       RowBox[{"18", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi"}], 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
           "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "b"}]]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi"}], "+", 
          RowBox[{"c0", " ", "n", " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["m", "2"], " ", "n", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
          RowBox[{"c1", " ", "n", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
           SubsuperscriptBox["\[Delta]m", "1", "2"]}]}], ")"}]}], 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"c1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
           "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "a"}]]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], 
     RowBox[{"c1", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]], "\[Equal]", "0"}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"2", "+", 
      RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
           "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "b"}]]}]}], ")"}]}]], "+", 
      FractionBox["12", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"c1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
           "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "a"}]]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Delta]\[Lambda]", 
               RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], 
     RowBox[{"c1", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", 
       FractionBox[
        RowBox[{"18", " ", 
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "+", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"2", " ", "a"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
            SubscriptBox["\[Delta]\[Lambda]", 
             RowBox[{"2", " ", "b"}]]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"c1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "a"}]]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["\[Delta]\[Lambda]", 
                RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], ")"}]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Lambda]", "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "Z\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "+", 
         SubscriptBox["\[Delta]\[Lambda]", "b"]}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", " ", "b"}]]}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "Z\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{"n", " ", 
          SubscriptBox["\[Delta]\[Lambda]", "a"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}], 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"c1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "a"}]]}], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"2", " ", "b"}]]}]}], ")"}]}]}], ")"}]}]]}], "\[Equal]",
     "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6857278169119997`*^9, 3.68572985905*^9, 
  3.687010279723*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ctsolns", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"cteqs", ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Delta]m", "1"], ",", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"1", "a"}]], ",", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", "a"}]], ",", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"1", "b"}]], ",", 
        SubscriptBox["\[Delta]\[Lambda]", 
         RowBox[{"2", "b"}]], ",", "Z", ",", "Z\[CapitalDelta]"}], "}"}]}], 
     "]"}], "//", "FullSimplify"}], "//", "DeleteDuplicates"}]}]], "Input",
 CellChangeTimes->{{3.6857274147279997`*^9, 3.685727416899*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "svars"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Equations may not give solutions for all \\\"solve\\\" \
variables. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6857278203120003`*^9, 3.68572986184*^9, 
  3.687010283032*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Delta]m", "1"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{"2", "+", "n"}]], " ", 
         SqrtBox["\[Lambda]"], " ", 
         SqrtBox["\[HBar]"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"c0", " ", 
            SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
           RowBox[{"c1", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], 
        SqrtBox[
         RowBox[{"6", "+", 
          RowBox[{"c1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
           " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]\[Lambda]", "a"], "\[Rule]", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}]}], 
          RowBox[{"n", " ", "Z\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"c1", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
              "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]], "-", 
         FractionBox["6", 
          RowBox[{
           RowBox[{"3", " ", "n", " ", "Z\[CapitalDelta]"}], "+", 
           RowBox[{
           "c1", " ", "n", " ", "Z\[CapitalDelta]", " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"2", " ", "a"}]], "\[Rule]", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["18", 
          RowBox[{
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"c1", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
              "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]\[Lambda]", "b"], "\[Rule]", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"3", " ", "Z\[CapitalDelta]"}], "+", 
           RowBox[{
           "c1", " ", "Z\[CapitalDelta]", " ", "\[Lambda]", " ", "\[HBar]", 
            " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"2", " ", "b"}]], "\[Rule]", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["3", 
          RowBox[{
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]]}], 
        ")"}]}]}], ",", 
     RowBox[{"Z", "\[Rule]", 
      FractionBox["1", "Z\[CapitalDelta]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Delta]m", "1"], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"2", "+", "n"}]], " ", 
        SqrtBox["\[Lambda]"], " ", 
        SqrtBox["\[HBar]"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"c0", " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
          RowBox[{"c1", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], 
       SqrtBox[
        RowBox[{"6", "+", 
         RowBox[{"c1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
          " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]\[Lambda]", "a"], "\[Rule]", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}]}], 
          RowBox[{"n", " ", "Z\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"c1", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
              "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]], "-", 
         FractionBox["6", 
          RowBox[{
           RowBox[{"3", " ", "n", " ", "Z\[CapitalDelta]"}], "+", 
           RowBox[{
           "c1", " ", "n", " ", "Z\[CapitalDelta]", " ", "\[Lambda]", " ", 
            "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"2", " ", "a"}]], "\[Rule]", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["18", 
          RowBox[{
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"c1", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
              "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]\[Lambda]", "b"], "\[Rule]", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["3", 
          RowBox[{
           RowBox[{"3", " ", "Z\[CapitalDelta]"}], "+", 
           RowBox[{
           "c1", " ", "Z\[CapitalDelta]", " ", "\[Lambda]", " ", "\[HBar]", 
            " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"2", " ", "b"}]], "\[Rule]", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["3", 
          RowBox[{
           SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]]}], 
        ")"}]}]}], ",", 
     RowBox[{"Z", "\[Rule]", 
      FractionBox["1", "Z\[CapitalDelta]"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685727821693*^9, 3.6857298632609997`*^9, 
  3.687010284321*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cts", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Delta]m", "1"], "2"], ",", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"1", "a"}]], ",", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", "a"}]], ",", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"1", "b"}]], ",", 
       SubscriptBox["\[Delta]\[Lambda]", 
        RowBox[{"2", "b"}]], ",", "Z", ",", "Z\[CapitalDelta]"}], "}"}], "/.",
      "ctsolns"}], "//", "FullSimplify"}], "//", 
   "DeleteDuplicates"}]}]], "Input",
 CellChangeTimes->{{3.630025286079561*^9, 3.630025290208878*^9}, {
   3.630025323785859*^9, 3.63002540739942*^9}, {3.6300254761985073`*^9, 
   3.63002550782018*^9}, {3.630719110978479*^9, 3.630719127193309*^9}, 
   3.630719182324031*^9, {3.6742607398500175`*^9, 3.674260748868533*^9}, {
   3.674261247383047*^9, 3.6742612485681143`*^9}, 3.674261856543889*^9, {
   3.6742619295460644`*^9, 3.6742619661661587`*^9}, 3.67426324003502*^9, 
   3.685727438557*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c0", " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], 
      RowBox[{"6", "+", 
       RowBox[{"c1", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
        " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[CapitalLambda]", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], ",", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}]}], 
        RowBox[{"n", " ", "Z\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"c1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]",
             " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]], "-", 
       FractionBox["6", 
        RowBox[{
         RowBox[{"3", " ", "n", " ", "Z\[CapitalDelta]"}], "+", 
         RowBox[{
         "c1", " ", "n", " ", "Z\[CapitalDelta]", " ", "\[Lambda]", " ", 
          "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], ")"}]}], ",", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["18", 
        RowBox[{
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"c1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]",
             " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]]}], ")"}]}], 
    ",", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["3", 
        RowBox[{
         RowBox[{"3", " ", "Z\[CapitalDelta]"}], "+", 
         RowBox[{
         "c1", " ", "Z\[CapitalDelta]", " ", "\[Lambda]", " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], ")"}]}], ",", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["3", 
        RowBox[{
         SuperscriptBox["Z\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]]}], ")"}]}], 
    ",", 
    FractionBox["1", "Z\[CapitalDelta]"], ",", "Z\[CapitalDelta]"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.685727821974*^9, 3.685729863519*^9, 3.687010284637*^9}]
}, Open  ]],

Cell["Z\[CapitalDelta] is redundant in this truncation, can remove it :", \
"Text",
 CellChangeTimes->{{3.631943413027204*^9, 3.6319434295685062`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cts", "/.", 
   RowBox[{"Z\[CapitalDelta]", "\[Rule]", "1"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.630719410524057*^9, 3.630719424063655*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c0", " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], 
      RowBox[{"6", "+", 
       RowBox[{"c1", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
        " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[CapitalLambda]", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], ",", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["6", 
        RowBox[{
         RowBox[{"3", " ", "n"}], "+", 
         RowBox[{"c1", " ", "n", " ", "\[Lambda]", " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}]}], 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"c1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]",
             " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]]}], ")"}]}], 
    ",", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["18", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"c1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]",
             " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[CapitalLambda]", "2"], 
              SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]]}], ")"}]}], 
    ",", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["3", 
        RowBox[{"3", "+", 
         RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], ")"}]}], ",", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["3", 
        RowBox[{"3", "+", 
         RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], ")"}]}], ",", "1", 
    ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6857278221940002`*^9, 3.685729863729*^9, 
  3.687010284848*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mg2soln", "/.", "ctsolns"}], "/.", 
    RowBox[{"Z\[CapitalDelta]", "\[Rule]", "1"}]}], "//", "FullSimplify"}], "//",
   "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.674259457252657*^9, 3.67425951727709*^9}, 
   3.67426205867445*^9, {3.67426319090921*^9, 3.6742631943434067`*^9}, {
   3.6742632260482197`*^9, 3.6742632283583517`*^9}, 3.685727458308*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["v", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"ssi", "+", "tfing"}], ")"}]}], "+", "tfinn"}], ")"}], 
         " ", "\[HBar]"}]}], ")"}]}]}], ")"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685727822429*^9, 3.685729863957*^9, 
  3.6870102850690002`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mn2", "/.", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"neom", "/.", "regularisedtadpoles"}], "/.", 
           RowBox[{"mg2", "\[Rule]", "mg2soln"}]}], "/.", "ctsolns"}], "/.", 
         RowBox[{"Z\[CapitalDelta]", "\[Rule]", "1"}]}], "//", 
        "FullSimplify"}], "//", "DeleteDuplicates"}], ")"}], "//", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"#", ",", "mn2"}], "]"}], "&"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6742595318489237`*^9, 3.6742595393093505`*^9}, {
   3.6742595867760653`*^9, 3.6742595999918213`*^9}, {3.6742597052608423`*^9, 
   3.674259714213354*^9}, {3.674259751316477*^9, 3.6742598237676206`*^9}, {
   3.674262012783825*^9, 3.6742620134338627`*^9}, 3.6742620572893705`*^9, 
   3.674263233030619*^9, {3.6742632795062776`*^9, 3.6742633117461214`*^9}, 
   3.685727467156*^9, 3.6857296096730003`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["v", "2"], " ", "\[Lambda]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"ssi", "+", "tfing"}], ")"}]}], "+", 
        RowBox[{"3", " ", "tfinn"}]}], ")"}], " ", "\[Lambda]", " ", 
      "\[HBar]"}]}], ")"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685727823365*^9, 3.6857298645360003`*^9, 
  3.6870102859519997`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rnveom", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"veom", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mg2", "\[Rule]", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         RowBox[{
          FractionBox["\[Lambda]", "6"], 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{
          FractionBox["\[HBar]", "6"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "+", "1"}], ")"}], "\[Lambda]"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"tfing", "+", "ssi"}], ")"}]}], "+", 
         RowBox[{
          FractionBox["\[HBar]", "6"], 
          RowBox[{"(", "\[Lambda]", ")"}], 
          RowBox[{"(", "tfinn", ")"}]}]}]}], ",", 
       RowBox[{"mn2", "\[Rule]", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         RowBox[{
          FractionBox["\[Lambda]", "2"], 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{
          FractionBox["\[HBar]", "6"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "\[Lambda]"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"tfing", "+", "ssi"}], ")"}]}], "+", 
         RowBox[{
          FractionBox["\[HBar]", "2"], 
          RowBox[{"(", "\[Lambda]", ")"}], 
          RowBox[{"(", "tfinn", ")"}]}]}]}]}], "}"}]}], "//", "Simplify"}], "//",
    "DeleteDuplicates"}]}]], "Input",
 CellChangeTimes->{{3.6742667402982235`*^9, 3.6742668491514497`*^9}, {
   3.674266926631881*^9, 3.6742669775027905`*^9}, {3.674267164725499*^9, 
   3.6742671685407176`*^9}, 3.674267927923152*^9, 3.6742686149614477`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", "v", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", "ssi2"}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        SubsuperscriptBox["\[Delta]m", "0", "2"]}], ")"}]}], 
     "Z\[CapitalDelta]"], "+", 
    RowBox[{
     SuperscriptBox["v", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", "0"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"ssi", "+", "tfing", "+", "t\[Infinity]g"}], ")"}], " ", 
     "Z\[CapitalDelta]", " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", 
       SubscriptBox["\[Delta]\[Lambda]", "a"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"tfinn", "+", "t\[Infinity]n"}], ")"}], " ", "Z\[CapitalDelta]",
      " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[Lambda]"}], "+", 
       SubscriptBox["\[Delta]\[Lambda]", "a"], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.68572782344*^9, 3.685729864652*^9, 3.687010286009*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"veomCtEqs", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"CoefficientList", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "v"], "rnveom"}], "-", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    FractionBox["\[Lambda]", "6"], 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{
                    FractionBox["\[HBar]", "6"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "\[Lambda]"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"tfing", "+", "ssi"}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["\[HBar]", "2"], 
                    RowBox[{"(", "\[Lambda]", ")"}], 
                    RowBox[{"(", "tfinn", ")"}]}], "+", "ssi2"}], ")"}]}], 
                    ")"}], "/.", "regularisedtadpoles"}], "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"mg2", "\[Rule]", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    FractionBox["\[Lambda]", "6"], 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{
                    FractionBox["\[HBar]", "6"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "+", "1"}], ")"}], "\[Lambda]"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"tfing", "+", "ssi"}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["\[HBar]", "6"], 
                    RowBox[{"(", "\[Lambda]", ")"}], 
                    RowBox[{"(", "tfinn", ")"}]}]}]}], ",", 
                    RowBox[{"mn2", "\[Rule]", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    FractionBox["\[Lambda]", "2"], 
                    SuperscriptBox["v", "2"]}], "+", 
                    RowBox[{
                    FractionBox["\[HBar]", "6"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "\[Lambda]"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"tfing", "+", "ssi"}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["\[HBar]", "2"], 
                    RowBox[{"(", "\[Lambda]", ")"}], 
                    RowBox[{"(", "tfinn", ")"}]}]}]}]}], "}"}]}], "//", 
                  "Simplify"}], "//", "Expand"}], "//", "FullSimplify"}], ",", 
               RowBox[{"{", 
                RowBox[{"v", ",", "tfing", ",", "tfinn"}], "}"}]}], "]"}], "//",
              "Simplify"}], "//", "Flatten"}], ")"}], "//", 
          "DeleteDuplicates"}], "//", "Simplify"}], "//", "FullSimplify"}], "//",
        "DeleteDuplicates"}], ")"}], "\[Equal]", "0"}], "//", "Thread"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.685727582502*^9, 3.685727590861*^9}, 3.685729610734*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"36", " ", "Z\[CapitalDelta]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "36"}], " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Z\[CapitalDelta]"}], ")"}]}], "+", 
       RowBox[{"6", " ", "Z\[CapitalDelta]", " ", "\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "Z\[CapitalDelta]"}], ")"}]}], "+", 
          RowBox[{"c0", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", "Z\[CapitalDelta]", " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}], " ", 
        "\[HBar]"}], "+", 
       RowBox[{"c1", " ", 
        SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[Lambda]", " ", 
        "\[HBar]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "n"}], ")"}], " ", "ssi", " ", "\[Lambda]", " ",
            "\[HBar]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[CapitalLambda]", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
       RowBox[{"36", " ", 
        SubsuperscriptBox["\[Delta]m", "0", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["Z\[CapitalDelta]", "2"], " ", "\[HBar]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi"}], "+", 
             RowBox[{"6", " ", "c0", " ", "n", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
             RowBox[{"c1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["m", "2"], " ", "n"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n", "+", 
                   SuperscriptBox["n", "2"]}], ")"}], " ", "ssi", " ", 
                 "\[Lambda]", " ", "\[HBar]"}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
           SubscriptBox["\[Delta]\[Lambda]", "a"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "c0", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
             RowBox[{"c1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "ssi", " ", 
                 "\[Lambda]", " ", "\[HBar]"}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["\[CapitalLambda]", "2"], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
           SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}]}], ")"}]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "36"], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "Z\[CapitalDelta]"}], ")"}]}], "+", 
          RowBox[{"c1", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], " ", "Z\[CapitalDelta]", " ", 
           "\[Lambda]", " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"Z\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"c1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
           " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]\[Lambda]", "a"]}], "+", 
       RowBox[{"6", " ", "Z\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}], "\[Equal]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "36"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "\[HBar]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Z\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"c1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
           " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]\[Lambda]", "a"]}], "+", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "Z\[CapitalDelta]"}], ")"}]}], "+", 
          RowBox[{"c1", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "n"}], ")"}], " ", "Z\[CapitalDelta]", " ", 
           "\[Lambda]", " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
          RowBox[{
          "2", " ", "c1", " ", "Z\[CapitalDelta]", " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
           SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}]}], ")"}]}], 
    "\[Equal]", "0"}], ",", "True", ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "36"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SubscriptBox["\[Delta]\[Lambda]", "0"]}], "+", 
       RowBox[{
       "c1", " ", "Z\[CapitalDelta]", " ", "\[Lambda]", " ", "\[HBar]", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[CapitalLambda]", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], " ", "\[Lambda]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           SubscriptBox["\[Delta]\[Lambda]", "a"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["\[Delta]\[Lambda]", "b"]}]}], ")"}]}]}], ")"}]}], 
    "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6857278641800003`*^9, 3.685729903729*^9, 
  3.687010324862*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ctegs3", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"veomCtEqs", "/.", "ctsolns"}], "//", "Simplify"}], "//", 
      "DeleteDuplicates"}], "//", "FullSimplify"}], ")"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6742670476628036`*^9, 3.6742671343017592`*^9}, {
   3.674267178933312*^9, 3.67426724147989*^9}, 3.674267275773851*^9, {
   3.674267424693369*^9, 3.674267425189397*^9}, 3.6742674818006353`*^9, {
   3.674267521241891*^9, 3.6742675348236675`*^9}, 3.6742688142278457`*^9, {
   3.6742688556222134`*^9, 3.674268903191934*^9}, {3.6742693081180944`*^9, 
   3.6742693089231405`*^9}, {3.6742693661314125`*^9, 3.674269366517435*^9}, {
   3.674269465656105*^9, 3.674269465953122*^9}, {3.674269576475444*^9, 
   3.6742695890881653`*^9}, {3.6742696364708753`*^9, 
   3.6742696599762197`*^9}, {3.6742697097800684`*^9, 3.674269777404936*^9}, {
   3.6742698361342955`*^9, 3.674269838334421*^9}, {3.6742698846240687`*^9, 
   3.674269900100954*^9}, 3.674269947376658*^9, {3.6742700790191875`*^9, 
   3.6742700982372866`*^9}, 3.685727477421*^9, {3.685727603828*^9, 
   3.6857276253310003`*^9}, 3.6857276703719997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Z\[CapitalDelta]"}], ")"}]}], "+", 
      RowBox[{"c0", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", "Z\[CapitalDelta]", " ", 
       "\[Lambda]", " ", 
       SuperscriptBox["\[CapitalLambda]", "2"], " ", "\[HBar]"}], "+", 
      RowBox[{"c1", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"c1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
          " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Delta]m", "0", "2"]}]}], 
     RowBox[{"Z\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"c1", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
         " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[CapitalLambda]", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]], "\[Equal]", 
    "0"}], ",", "True", ",", "True", ",", "True", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"3", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "n"}]}], 
         RowBox[{
          RowBox[{"3", " ", "n"}], "+", 
          RowBox[{"c1", " ", "n", " ", "\[Lambda]", " ", "\[HBar]", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[CapitalLambda]", "2"], 
             SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}]}], 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"c1", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", 
             "\[HBar]", " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["\[CapitalLambda]", "2"], 
               SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]]}], ")"}]}], 
     "+", 
     SubscriptBox["\[Delta]\[Lambda]", "0"]}], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.685727865947*^9, 3.68572990559*^9, 3.687010326521*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Verify expressions in paper", "Subsection",
 CellChangeTimes->{{3.688204896067*^9, 3.688204907441*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Delta]m", "0"], "2"], ",", 
       SubscriptBox["\[Delta]\[Lambda]", "0"]}], "}"}], "/.", 
     RowBox[{"Solve", "[", 
      RowBox[{"ctegs3", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Delta]m", "0"], ",", 
         SubscriptBox["\[Delta]\[Lambda]", "0"]}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"Z\[CapitalDelta]", "\[Rule]", "1"}]}], "//", 
   "DeleteDuplicates"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.67427025915349*^9, 3.674270327928424*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c0", " ", 
          SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
         RowBox[{"c1", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], 
      RowBox[{"6", "+", 
       RowBox[{"c1", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
        " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[CapitalLambda]", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", "c1", " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", "\[HBar]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[CapitalLambda]", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", "n", "+", 
         RowBox[{"c1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
          " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"c1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", 
          " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["\[CapitalLambda]", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.68572786602*^9, 3.685729905709*^9, 3.687010326601*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[Delta]m", "1"], "2"], "==", 
          SuperscriptBox[
           SubscriptBox["\[Delta]m", "0"], "2"]}], ",", 
         RowBox[{
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"1", "a"}]], "==", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", "a"}]]}], ",", 
         RowBox[{
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"1", "b"}]], "==", 
          SubscriptBox["\[Delta]\[Lambda]", 
           RowBox[{"2", "b"}]]}]}], "}"}], "/.", "ctsolns"}], "/.", 
      RowBox[{"Solve", "[", 
       RowBox[{"ctegs3", ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Delta]m", "0"], ",", 
          SubscriptBox["\[Delta]\[Lambda]", "0"]}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"Z\[CapitalDelta]", "\[Rule]", "1"}]}], "//", "FullSimplify"}], "//",
    "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.674270545140848*^9, 3.674270634712971*^9}, {
   3.674270679669543*^9, 3.6742706857668915`*^9}, 3.685728093116*^9, 
   3.685728623829*^9}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.6857278687650003`*^9, 3.6857281122539997`*^9, 
  3.68572862441*^9, 3.685729905783*^9, 3.687010326652*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        FractionBox[
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"1", "a"}]], 
         SubscriptBox["\[Delta]\[Lambda]", 
          RowBox[{"1", "b"}]]], "}"}], "/.", "ctsolns"}], "/.", 
      RowBox[{"Solve", "[", 
       RowBox[{"ctegs3", ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Delta]m", "0"], ",", 
          SubscriptBox["\[Delta]\[Lambda]", "0"]}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"Z\[CapitalDelta]", "\[Rule]", "1"}]}], "//", "FullSimplify"}], "//",
    "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.674270545140848*^9, 3.674270634712971*^9}, {
   3.674270679669543*^9, 3.6742707516096573`*^9}, 3.6857280966359997`*^9, {
   3.685728253709*^9, 3.6857282962209997`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}]}], 
    RowBox[{"6", "+", 
     RowBox[{"c1", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", "\[Lambda]", " ", "\[HBar]", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["\[CapitalLambda]", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.685727871744*^9, 3.685728115094*^9, {3.6857282543789997`*^9, 
   3.685728296816*^9}, 3.685729905868*^9, 3.687010326734*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"1", "b"}]], "\[Equal]", 
      SubscriptBox["\[Delta]\[Lambda]", 
       RowBox[{"2", "b"}]]}], "/.", "ctsolns"}], "/.", 
    RowBox[{"Z\[CapitalDelta]", "\[Rule]", "1"}]}], "//", "FullSimplify"}], "//",
   "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.6742708130901737`*^9, 3.6742708268829627`*^9}, {
   3.685727988156*^9, 3.685727993132*^9}, 3.685728103748*^9}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.6857278744639997`*^9, 3.685727996398*^9, 
  3.6857281178310003`*^9, 3.685729905884*^9, 3.687010326743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Delta]\[Lambda]", 
      RowBox[{"1", "b"}]], "/.", "ctsolns"}], "/.", 
    RowBox[{"Z\[CapitalDelta]", "\[Rule]", "1"}]}], "//", "FullSimplify"}], "//",
   "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{3.6857281581949997`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox["3", 
      RowBox[{"3", "+", 
       RowBox[{"c1", " ", "\[Lambda]", " ", "\[HBar]", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[CapitalLambda]", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}]}]]}], ")"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.685728158716*^9, 3.685729905942*^9, 3.687010326762*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Delta]\[Lambda]", "0"], "\[Equal]", 
         RowBox[{
          RowBox[{"1", " ", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"1", "a"}]]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Delta]\[Lambda]", 
            RowBox[{"1", "b"}]]}]}]}], "}"}], "/.", "ctsolns"}], "/.", 
      RowBox[{"Solve", "[", 
       RowBox[{"ctegs3", ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Delta]m", "0"], ",", 
          SubscriptBox["\[Delta]\[Lambda]", "0"]}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"Z\[CapitalDelta]", "\[Rule]", "1"}]}], "//", "FullSimplify"}], "//",
    "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.6742757018199863`*^9, 3.674275714071003*^9}, {
   3.674275745843052*^9, 3.6742757731700907`*^9}, {3.674275823350165*^9, 
   3.6742758316411767`*^9}, 3.6857281056280003`*^9, 3.6857283865559998`*^9}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.685727877153*^9, 3.68572811973*^9, 3.6857283875*^9, 
  3.685729905983*^9, 3.687010326795*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[Delta]m", "0"], "2"], "\[Equal]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c0", " ", 
                SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
               RowBox[{"c1", " ", 
                SuperscriptBox["m", "2"], 
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["\[CapitalLambda]", "2"], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
             "\[Lambda]", " ", "\[HBar]"}], "3"]}], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"1", "a"}]], 
             SubscriptBox["\[Delta]\[Lambda]", 
              RowBox[{"1", "b"}]]], "-", "1"}], ")"}]}]}], "}"}], "/.", 
       "ctsolns"}], "/.", 
      RowBox[{"Solve", "[", 
       RowBox[{"ctegs3", ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Delta]m", "0"], ",", 
          SubscriptBox["\[Delta]\[Lambda]", "0"]}], "}"}]}], "]"}]}], "/.", 
     RowBox[{"Z\[CapitalDelta]", "\[Rule]", "1"}]}], "//", "FullSimplify"}], "//",
    "Flatten"}], "//", "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.6742757018199863`*^9, 3.674275714071003*^9}, {
   3.674275745843052*^9, 3.6742757731700907`*^9}, {3.674275823350165*^9, 
   3.6742758316411767`*^9}, {3.6742759047162867`*^9, 3.6742760058664336`*^9}, 
   3.685728108573*^9, {3.685728460901*^9, 3.685728502052*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{
  3.685727879929*^9, 3.6857281212209997`*^9, {3.6857284960109997`*^9, 
   3.685728502626*^9}, 3.6857299060290003`*^9, 3.6870103268269997`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1366, 686},
WindowMargins->{{92, Automatic}, {53, Automatic}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792}},
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 29, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 283, 6, 166, "Title"],
Cell[866, 30, 639, 12, 68, "Text"],
Cell[CellGroupData[{
Cell[1530, 46, 97, 1, 70, "Section"],
Cell[1630, 49, 640, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[2295, 64, 132, 1, 49, "Subsection"],
Cell[2430, 67, 3865, 110, 375, "Text"],
Cell[6298, 179, 106, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[6429, 184, 1588, 43, 46, "Input"],
Cell[8020, 229, 1298, 39, 51, "Output"]
}, Open  ]],
Cell[9333, 271, 114, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[9472, 276, 1673, 47, 46, "Input"],
Cell[11148, 325, 1600, 46, 46, "Output"]
}, Open  ]],
Cell[12763, 374, 106, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[12894, 379, 1731, 48, 46, "Input"],
Cell[14628, 429, 1614, 45, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16291, 480, 123, 1, 49, "Subsection"],
Cell[16417, 483, 125, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[16567, 488, 1083, 26, 33, "Input"],
Cell[17653, 516, 780, 21, 52, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18482, 543, 151, 2, 49, "Subsection"],
Cell[CellGroupData[{
Cell[18658, 549, 896, 22, 31, "Input"],
Cell[19557, 573, 18118, 492, 438, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37712, 1070, 535, 14, 31, "Input"],
Cell[38250, 1086, 24760, 573, 636, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63059, 1665, 176, 4, 49, "Subsection"],
Cell[63238, 1671, 258, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[63521, 1680, 1695, 42, 102, "Input"],
Cell[65219, 1724, 21906, 535, 746, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87162, 2264, 1744, 42, 102, "Input"],
Cell[88909, 2308, 25444, 619, 740, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[114402, 2933, 112, 1, 49, "Subsection"],
Cell[CellGroupData[{
Cell[114539, 2938, 342, 9, 31, "Input"],
Cell[114884, 2949, 23623, 614, 707, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138544, 3568, 697, 18, 31, "Input"],
Cell[139244, 3588, 484, 10, 21, "Message"],
Cell[139731, 3600, 9384, 255, 355, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149152, 3860, 1077, 25, 33, "Input"],
Cell[150232, 3887, 4044, 112, 147, "Output"]
}, Open  ]],
Cell[154291, 4002, 151, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[154467, 4008, 201, 5, 31, "Input"],
Cell[154671, 4015, 3652, 104, 147, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158360, 4124, 422, 9, 31, "Input"],
Cell[158785, 4135, 684, 22, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159506, 4162, 1018, 24, 31, "Input"],
Cell[160527, 4188, 699, 22, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161263, 4215, 1663, 46, 68, "Input"],
Cell[162929, 4263, 1321, 39, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164287, 4307, 3658, 88, 138, "Input"],
Cell[167948, 4397, 8030, 213, 224, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176015, 4615, 1215, 22, 31, "Input"],
Cell[177233, 4639, 2961, 82, 147, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[180243, 4727, 109, 1, 49, "Subsection"],
Cell[CellGroupData[{
Cell[180377, 4732, 629, 18, 33, "Input"],
Cell[181009, 4752, 2350, 65, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183396, 4822, 1235, 34, 33, "Input"],
Cell[184634, 4858, 180, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184851, 4866, 869, 23, 49, "Input"],
Cell[185723, 4891, 611, 17, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186371, 4913, 502, 13, 31, "Input"],
Cell[186876, 4928, 181, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187094, 4936, 313, 9, 31, "Input"],
Cell[187410, 4947, 492, 14, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187939, 4966, 1052, 27, 31, "Input"],
Cell[188994, 4995, 168, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189199, 5003, 1729, 45, 63, "Input"],
Cell[190931, 5050, 216, 4, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

